Varieties of Nodal surfaces, coding theory and Discriminants of cubic hypersurfaces. Part 1: Generalities and nodal K3 surfaces. Part 2: Cubic Hypersurfaces, associated discriminants. Part 3: Nodal quintics. Part 4: Nodal sextics

We attach two binary codes to a projective nodal surface (the strict code K and, for even degree d, the extended code K' ) to investigate the `Nodal Severi varieties F(d, n) of nodal surfaces in P^3 of degree d and with n nodes, and their incidence hierarchy, relating partial smoothings to code shortenings. Our first main result solves a question which dates back over 100 years: the irreducible components of F(4, n) are in bijection with the isomorphism classes of their extended codes K', and these are exactly all the 34 possible shortenings of the extended Kummer code K' , and a component is in the closure of another if and only if the code of the latter is a shortening of the code of the former. We extend this result classifying the irreducible components of all nodal K3 surfaces in the same way, and we fully classify their extended codes. In this classification there are some sporadic cases, obtain through projection from a node. For surfaces of degree d=5 in P^3 we determine (with one possible exception) all the possible codes K, and for several cases of K, we show the irreducibility of the corresponding open set of F(5, n), for instance we show the irreducibility of the family of Togliatti quintic surfaces. In the fourth part we show that a `Togliatti-like' description holds for surfaces of degree 6 with the maximum number of nodes= 65: they are discriminants of cubic hypersurfaces in P^6 with 31 (respectively 32) nodes, and we have an irreducible 18-dimensional family of them. For degree d=6, our main result is based on some novel auxiliary results: 1) the study of the half-even sets of nodes on sextic surfaces, 2) the investigation of discriminants of cubic hypersurfaces X, 3) the computer assisted proof that, for n = 65, both codes K, K' are uniquely determined, 4) the description of these codes, relating the geometry of the Barth sextic with the Doro-Hall graph.

==> anc/BarthCode.m <==
QX := PolynomialRing(Rationals());
fgolden := QX.1^2 - QX.1 - 1; // defining polynomial of the golden ratio
// roots of fgolden: golden ratio tau = (1 +- sqrt(5))/2, ta2 = 1 - tau = (1 -+ sqrt(5))/2
// we have tau + ta2 = 1, tau * ta2 = 1 and +- sqrt(5) = 2*tau - 1
Qgolden<tau> := ext<Rationals() | fgolden >; // roots: tau, ta2 := 1 - tau;
ta2 := 1 - tau;
QgoldenP3<w0,w1,w2,w3> := ProjectiveSpace(Qgolden,3); // ambient space for the Bart sextic
fBarth := (tau^2*w1^2 - w2^2)*(tau^2*w2^2 - w3^2)*(tau^2*w3^2 - w1^2) - 1/4*(2*tau+1)*w0^2*(w1^2+w2^2+w3^2-w0^2)^2; // defining polynomial of the Barth sextic
F := Surface(QgoldenP3, fBarth); // Barth sextic

Vnodes := VectorSpace(Qgolden,4); // ambient space for the nodes

// enter the nodes manually to force the same order as in the article.
A_12_34 := sub<Vnodes | [0,    1,  tau, -ta2]>;
A_41_25 := sub<Vnodes | [0,    1, -tau,  ta2]>;
A_31_52 := sub<Vnodes | [0,    1, -tau, -ta2]>;
A_51_34 := sub<Vnodes | [0,    1,  tau,  ta2]>;

A_12_53 := sub<Vnodes | [0, -ta2,    1,  tau]>;
A_41_53 := sub<Vnodes | [0,  ta2,    1,  tau]>;
A_31_24 := sub<Vnodes | [0,  ta2,    1, -tau]>;
A_51_42 := sub<Vnodes | [0, -ta2,    1, -tau]>;

A_12_45 := sub<Vnodes | [0,  tau, -ta2,    1]>;
A_41_32 := sub<Vnodes | [0, -tau, -ta2,    1]>;
A_31_45 := sub<Vnodes | [0,  tau,  ta2,    1]>;
A_51_23 := sub<Vnodes | [0, -tau,  ta2,    1]>;

A_23_45 := sub<Vnodes | [0,    1,    0,    0]>;
A_25_34 := sub<Vnodes | [0,    0,    1,    0]>;
A_24_35 := sub<Vnodes | [0,    0,    0,    1]>;

nodes_A := [
	A_12_34,
	A_41_25,
	A_31_52,
	A_51_34,
	A_12_53,
	A_41_53,
	A_31_24,
	A_51_42,
	A_12_45,
	A_41_32,
	A_31_45,
	A_51_23,
	A_23_45,
	A_25_34,
	A_24_35
];
// A5-orbit of length 15
// nodes_A are contained in the plane <e2, e3, e4>.

B_1_2_34 := sub<Vnodes | [2,    1,  tau, -ta2]>;
B_4_1_25 := sub<Vnodes | [2,   -1,  tau, -ta2]>;
B_3_1_52 := sub<Vnodes | [2,    1, -tau, -ta2]>;
B_5_1_34 := sub<Vnodes | [2,    1,  tau,  ta2]>;

B_2_1_43 := sub<Vnodes | [2,   -1, -tau,  ta2]>;
B_1_4_52 := sub<Vnodes | [2,    1, -tau,  ta2]>;
B_1_3_25 := sub<Vnodes | [2,   -1,  tau,  ta2]>;
B_1_5_43 := sub<Vnodes | [2,   -1, -tau, -ta2]>;

B_1_2_53 := sub<Vnodes | [2, -ta2,    1,  tau]>;
B_4_1_53 := sub<Vnodes | [2,  ta2,    1,  tau]>;
B_3_1_24 := sub<Vnodes | [2, -ta2,   -1,  tau]>;
B_5_1_42 := sub<Vnodes | [2, -ta2,    1, -tau]>;

B_2_1_35 := sub<Vnodes | [2,  ta2,   -1, -tau]>;
B_1_4_35 := sub<Vnodes | [2, -ta2,   -1, -tau]>;
B_1_3_42 := sub<Vnodes | [2,  ta2,    1, -tau]>;
B_1_5_24 := sub<Vnodes | [2,  ta2,   -1,  tau]>;

B_1_2_45 := sub<Vnodes | [2,  tau, -ta2,    1]>;
B_4_1_32 := sub<Vnodes | [2, -tau, -ta2,    1]>;
B_3_1_45 := sub<Vnodes | [2,  tau,  ta2,    1]>;
B_5_1_23 := sub<Vnodes | [2,  tau, -ta2,   -1]>;

B_2_1_54 := sub<Vnodes | [2, -tau,  ta2,   -1]>;
B_1_4_23 := sub<Vnodes | [2,  tau,  ta2,   -1]>;
B_1_3_54 := sub<Vnodes | [2, -tau, -ta2,   -1]>;
B_1_5_32 := sub<Vnodes | [2, -tau,  ta2,    1]>;

B_2_3_45 := sub<Vnodes | [1,    1,    0,    0]>;
B_3_2_54 := sub<Vnodes | [1,   -1,    0,    0]>;
B_2_5_34 := sub<Vnodes | [1,    0,    1,    0]>;
B_5_2_43 := sub<Vnodes | [1,    0,   -1,    0]>;
B_2_4_53 := sub<Vnodes | [1,    0,    0,    1]>;
B_4_2_35 := sub<Vnodes | [1,    0,    0,   -1]>;

nodes_B := [
	B_1_2_34,
	B_4_1_25,
	B_3_1_52,
	B_5_1_34,
	B_2_1_43,
	B_1_4_52,
	B_1_3_25,
	B_1_5_43,
	B_1_2_53,
	B_4_1_53,
	B_3_1_24,
	B_5_1_42,
	B_2_1_35,
	B_1_4_35,
	B_1_3_42,
	B_1_5_24,
	B_1_2_45,
	B_4_1_32,
	B_3_1_45,
	B_5_1_23,
	B_2_1_54,
	B_1_4_23,
	B_1_3_54,
	B_1_5_32,
	B_2_3_45,
	B_3_2_54,
	B_2_5_34,
	B_5_2_43,
	B_2_4_53,
	B_4_2_35
];
// A5-orbit of length 30

C_1_2 := sub<Vnodes | [1,    1,    1,    1]>;
C_4_1 := sub<Vnodes | [1,   -1,    1,    1]>;
C_3_1 := sub<Vnodes | [1,    1,   -1,    1]>;
C_5_1 := sub<Vnodes | [1,    1,    1,   -1]>;

C_2_1 := sub<Vnodes | [1,   -1,   -1,   -1]>;
C_1_4 := sub<Vnodes | [1,    1,   -1,   -1]>;
C_1_3 := sub<Vnodes | [1,   -1,    1,   -1]>;
C_1_5 := sub<Vnodes | [1,   -1,   -1,    1]>;

C_5_3 := sub<Vnodes | [1,    0, -ta2,  tau]>;
C_2_4 := sub<Vnodes | [1,    0,  ta2,  tau]>;
C_3_5 := sub<Vnodes | [1,    0,  ta2, -tau]>;
C_4_2 := sub<Vnodes | [1,    0, -ta2, -tau]>;

C_4_5 := sub<Vnodes | [1,  tau,    0, -ta2]>;
C_3_2 := sub<Vnodes | [1, -tau,    0, -ta2]>;
C_5_4 := sub<Vnodes | [1, -tau,    0,  ta2]>;
C_2_3 := sub<Vnodes | [1,  tau,    0,  ta2]>;

C_3_4 := sub<Vnodes | [1, -ta2,  tau,    0]>;
C_2_5 := sub<Vnodes | [1,  ta2,  tau,    0]>;
C_4_3 := sub<Vnodes | [1,  ta2, -tau,    0]>;
C_5_2 := sub<Vnodes | [1, -ta2, -tau,    0]>;

nodes_C := [
	C_1_2,
	C_4_1,
	C_3_1,
	C_5_1,
	C_2_1,
	C_1_4,
	C_1_3,
	C_1_5,
	C_5_3,
	C_2_4,
	C_3_5,
	C_4_2,
	C_4_5,
	C_3_2,
	C_5_4,
	C_2_3,
	C_3_4,
	C_2_5,
	C_4_3,
	C_5_2
];
// A5-orbit of length 20

nodes := nodes_A cat nodes_B cat nodes_C;

// double check if we have the correct set of nodes
if not {x : x in nodes} eq {sub<Vnodes | [x[i] : i in [1..4]]> : x in SingularPoints(F)} then
	printf "ERROR: The provided set of nodes is not correct.";
end if;

function point_to_representative(point)
	return Representative(Basis(point));
end function;

function matrix_from_frame_image(frame_image)
        // the standard frame in F^n is [1,0,...,0], [0,1,...,0], ... [0,0,...,1], [1,1,...,1]
        // (i.e. a projective basis)
        // Each ordered frame is the image of a unique element of PGL(F^n).
        // This function computes a matrix representative of that mapping (operating from the right),
        // which is unique up to scaling.
        // The input 'frame_image' is expected as a sequence of n+1 vectors in F^n

        // Let frame_image = [b_1 .. b_(n+1)]
        // Let a_1 .. a_n be the rows of the sought-after matrix A.
        // and let B be the matrix with the rows b_1 .. b_n
        // From <e_i> --> <a_i> we have a_i = lambda_i b_i with lambda_i in F.
        // Now <[1,1,..,1]> --> <A*[1,1,...,1]> = <lambda_1 b_1 + ... + lambda_n b_n>
        // which must equal <b_(n+1)>
        // So (lambda_1 ... lambda_n) B = b_(n+1) (up to scaling)
        // <=> (lambda_1 ... lambda_n) = b_(n+1) B^(-1)

        n := #frame_image-1;
	frame_image_vec := [point_to_representative(pt) : pt in frame_image];
        F := Parent(frame_image_vec[1][1]);
        B := Matrix(F,n,n,[ElementToSequence(frame_image_vec[i]) : i in [1..n]]);
        lambda := frame_image_vec[n+1] * B^(-1);
        A := Matrix(F,n,n,[ElementToSequence(lambda[i]*frame_image_vec[i]) : i in [1..n]]);

        return A;
end function;

function is_frame(points)
	if Dimension(&+points) ne #points-1 then return false; end if;
	for i := 1 to #points do
		if Dimension(&+[points[j] : j in [1..#points] | j ne i]) ne #points-1 then return false; end if;
	end for;
	return true;
end function;

function linear_automorphisms_of_set_of_nodes()
	res_mat := {};
	res_perm := {};
	nodes_indexed := IndexedSet(nodes);
	co := 0;
	frame := [A_23_45, A_25_34, A_24_35, C_1_2, C_2_1];
	S1 := (matrix_from_frame_image(frame))^(-1);
	if not is_frame(frame) then print "ERROR: the chosen points do not form a projective frame"; end if;
	// there are exactly 6 straight lines containing 5 nodes.
	// they span the plane consisting of the points [0 * * *].
	// therefore, this plane is distinguished and must be mapped to itself.
	// the set of nodes of type A equals the set of nodes contained in that plane.
	// hence a node of type A must be mapped to a node of type A,
	// and a node of type B or C must again be mapped to a node of type B or C.
	for im1 in nodes_A do
		for im2 in nodes_A do
			if Dimension(im1 + im2) ne 2 then continue im2; end if;
			for im3 in nodes_A do
				if Dimension(im1 + im2 + im3) ne 3 then continue im3; end if;
				for im4 in nodes_B cat nodes_C do
					if Dimension(im1 + im2 + im3 + im4) ne 4 then continue im4; end if;
					for im5 in nodes_B cat nodes_C do
						frame_image := [im1, im2, im3, im4, im5];
						if not is_frame(frame_image) then continue im5; end if;
						co +:= 1;
						S2 := matrix_from_frame_image(frame_image);
						S := S1 * S2;
						perm := [];
						for v in nodes do
							v_im_index := Index(nodes_indexed,sub<Vnodes | point_to_representative(v) * S>);
							if v_im_index eq 0 then
								// image of v is not a node ==> no automorphism
								continue im5;
							else
								Append(~perm,v_im_index);
							end if;
						end for;
						// automorphism found
						Include(~res_mat,S); 
						Include(~res_perm,SymmetricGroup(#nodes)!perm);
					end for;
				end for;
			end for;
		end for;
	end for;
	return sub<GL(Dimension(Vnodes), BaseRing(Vnodes)) | res_mat>, sub<SymmetricGroup(#nodes) | res_perm>;
end function;

// enter the permutations sigma and tau as provided in the article.
perm_sigma := SymmetricGroup(65)!
	// sigma_A
	(1,10,7)(2,15,4)(3,5,12)(6,8,14)(9,13,11)
	// sigma_B
	(1+15,22+15,11+15)(2+15,30+15,8+15)(3+15,9+15,20+15)(4+15,6+15,29+15)(5+15,18+15,15+15)(7+15,13+15,24+15)(10+15,12+15,28+15)(14+15,16+15,27+15)(17+15,25+15,19+15)(21+15,26+15,23+15)
	// sigma_C
	(1+45,16+45,3+45)(2+45,12+45,19+45)(4+45,20+45,9+45)(5+45,14+45,7+45)(6+45,10+45,17+45)(8+45,18+45,11+45);

perm_tau := SymmetricGroup(65)!
	// tau_A
	(1,11)(3,14)(4,7)(5,13)(6,10)(12,15)
	// tau_B
	(1+15,19+15)(2+15,6+15)(3+15,27+15)(4+15,11+15)(5+15,23+15)(7+15,28+15)(8+15,15+15)(9+15,25+15)(10+15,22+15)(12+15,16+15)(13+15,26+15)(14+15,18+15)(20+15,29+15)(24+15,30+15)
	// tau_C
	(1+45,13+45)(2+45,6+45)(3+45,17+45)(4+45,10+45)(5+45,15+45)(7+45,19+45)(8+45,12+45)(9+45,16+45)(11+45,14+45)(18+45,20+45);

function perm_negate(pos)
	indices := [];
	for nd in nodes do
		nd_neg := point_to_representative(nd);
		nd_neg[pos] *:= -1;
		nd_neg := sub<Vnodes | nd_neg>;
		for i:=1 to #nodes do
			if nodes[i] eq nd_neg then
				Append(~indices,i);
				continue nd;
			end if;
		end for;
	end for;
	return SymmetricGroup(#nodes)!indices;
end function;

group_A5 := sub<SymmetricGroup(#nodes) | perm_sigma, perm_tau>;
group_Z2_3 := sub<SymmetricGroup(#nodes) | perm_negate(2), perm_negate(3), perm_negate(4)>;
group_120 := sub<SymmetricGroup(#nodes) | group_A5, group_Z2_3>;

generator_matrix_barth_code_extended := Matrix(GF(2),13,66,[
// extended code assigned to the Barth sextic, as computed in the article.
// the additional column is the first one.
1,0,0,0,0,0,0,0,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,0,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,1,1,1,1,1,1,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,1,0,
0,1,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1,1,0,0,0,0,0,1,0,1,1,1,1,0,0,0,0,0,1,1,0,0,1,1,0,1,1,0,0,0,1,0,0,1,0,1,1,0,0,0,1,0,1,0,0,
0,0,1,0,0,0,0,0,1,0,1,1,1,1,1,1,0,0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,1,1,1,0,1,0,0,1,1,0,0,1,1,0,0,0,1,0,0,0,0,0,1,1,0,1,1,0,1,1,0,1,1,1,
0,0,0,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,0,1,1,1,1,0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,1,0,1,0,1,0,1,0,0,1,1,0,0,0,0,0,1,0,1,0,0,0,1,0,1,1,
0,0,0,0,1,0,0,0,1,0,1,0,0,1,0,0,0,0,0,0,1,1,0,1,0,0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0,1,0,1,0,1,0,0,0,1,0,1,0,1,0,0,0,1,0,1,1,1,0,0,1,0,
0,0,0,0,0,1,0,0,1,0,0,1,1,1,1,0,0,0,0,0,0,1,0,1,0,1,1,0,0,0,1,1,1,0,1,1,0,0,0,1,0,0,1,1,1,1,1,1,0,1,0,1,1,1,0,1,1,0,0,1,0,1,1,1,0,0,
0,0,0,0,0,0,1,0,1,0,1,1,0,0,1,1,0,0,0,0,1,1,0,0,1,0,0,0,1,0,1,1,0,1,0,1,1,0,0,1,1,1,1,1,1,1,1,1,0,1,1,1,1,0,0,0,0,0,1,1,0,0,1,1,0,0,
0,0,0,0,0,0,0,1,1,0,1,0,1,1,0,1,0,0,0,0,0,1,1,0,1,0,1,1,0,0,1,0,0,0,1,0,1,0,1,1,0,0,1,1,1,1,1,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,1,0,1,0,
0,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,0,0,0,1,1,1,1,1,0,1,0,0,1,0,1,0,0,1,1,1,1,0,0,1,1,1,1,1,1,1,0,0,1,0,1,1,0,0,1,0,1,0,1,0,1,1,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,0,0,1,0,0,0,1,0,0,1,1,1,1,1,1,1,1,1,0,1,1,1,0,1,0,1,0,1,0,1,0,0,1,0,1,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,0,0,0,0,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,1,1,1,1,1,1,0,1,1,1,0,1,1,0,1,0,0,1,0,1,1,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,1,1,1,1,0,1,1,1,0,1,1,0,1,0,1,1,0,1,0,1,0,1,0,
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,0,1,1,1,1,1,1,0,1,1,1,0,1,1,1,0,1,0,1,0,1,0,1,0,1,0,1
]);

K_extended := LinearCode(generator_matrix_barth_code_extended);
K := ShortenCode(K_extended,1);

// subspaces spanned by the coordinates of the orbits A, B and C
space_ABC := [Rowspace(M) : M in <
	HorizontalJoin(ScalarMatrix(GF(2),15,1),ZeroMatrix(GF(2),15,30+20)),
	HorizontalJoin(<ZeroMatrix(GF(2),30,15),ScalarMatrix(GF(2),30,1),ZeroMatrix(GF(2),30,20)>),
	HorizontalJoin(ZeroMatrix(GF(2),20,15+30),ScalarMatrix(GF(2),20,1))
>];

QgoldenX2<X,Y> := PolynomialRing(Qgolden,2);

function type_of_pair_of_nodes(pair)
	// Let x,y be two different nodes of the Barth sextic.
	// the pair (x,y) is classified into one of the following types, by looking at the straight line L through x and y:
	// Type X (encoded by 1): L intersects the Barth sextic in two further points of multiplicity 1
	// 	over Qgolden: factorization of type x^2 y^2 a^1 b^1 or of type x^2 y^2 f where f is irreducible of degree 2)
	// Type Y (encoded by 3): L intersects the Barth sextic in a single further point of multiplicity 2 (x^2 y^2 a^2)
	// Type Z (encoded by +2 or -2): intersection multiplicities are x^4 y^2 (type Z+) and x^2 y^4 (type Z-)
	// Type 0: L is contained in the Barth sextic
	if not #pair eq 2 then
		printf "ERROR: type_of_pair_of_nodes must be passed a pair of nodes";
	end if;
	x := pair[1];
	y := pair[2];
	for z in [x,y] do
		if not (z in nodes) then
			printf "ERROR: %o is not a node\n", z;
		end if;
	end for;
	if x eq y then
		printf "ERROR: type_of_pair_of_nodes has been called with twice the same node %o\n", x;
	end if;
	f := Evaluate(fBarth,[X*point_to_representative(p1)[i]+Y*point_to_representative(p2)[i] : i in [1..4]]); // compute intersection polynomial
	if f eq 0 then // type 0
		return "0";
	else
		if not (Degree(f) eq 6) then
			print "ERROR: degree of the intersection polynomial should be 6";
		end if;
		f := ExactQuotient(f,X^2 * Y^2); // remove the obvious factors (both X and Y are nodes => they are of multiplicity >= 2)
		if IsDivisibleBy(f,X^2) then // type Z+
			return "Z+";
		elif IsDivisibleBy(f,Y^2) then // type Z-
			return "Z-";
		elif IsDivisibleBy(f,X) or IsDivisibleBy(f,Y) then
				print "ERROR: the pair of nodes %o and %o does not yield one of the claimed types.\n",X,Y;
		else ffact := Factorization(f);
			if
				(#ffact eq 1 and Degree(ffact[1][1]) eq 2 and ffact[1][2] eq 1)
				// single factor of degree 2 => f is irreducible over perfect field Qgolden => f separable => type X
			or
				(#ffact eq 2 and Degree(ffact[1][1]) eq 1 and Degree(ffact[2][1]) eq 1 and
				ffact[1][2] eq 1 and ffact[2][2] eq 1)
				// two different factors of degree 1 => type X
			then
				return "X";
			elif (#ffact eq 1) and (Degree(ffact[1][1]) eq 1) and (ffact[1][2] eq 2) then // double factor of degree 1 => type Y
				return "Y";
			else
				print "ERROR: the pair of nodes %o and %o does not yield one of the claimed types.\n",X,Y;
			end if;
		end if;
	end if;
end function;

function barth_sextic_to_graph()
	return Graph<#nodes | {e : e in Subsets({1..#nodes},2) | type_of_pair_of_nodes([nodes[a] : a in e]) eq "X"}>;
end function;

function is_local_petersen_graph(Gr)
	// construct Petersen graph as the Kneser graph K(5,2)
	pairs := Subsets({1..5},2);
	edges := {e : e in Subsets(pairs,2) | IsEmpty(&meet e)};
	petersen_graph := Graph<SetToIndexedSet(pairs) | edges>;

	for v in Vertices(Gr) do
		sphere := sub<Gr | Neighbors(v)>;
		if not IsIsomorphic(sphere,petersen_graph) then
			return false;
		end if;
	end for;
	return true;
end function;

function sphere(vert,dist)
	return {e : e in Parent(vert) | Distance(vert,e) eq dist};
end function;

function vertex_set_to_characteristic_vector(vertset)
	v := #Universe(vertset);
	return Vector(GF(2),[ i in vertset select 1 else 0 : i in [1..v] ]);
end function;

function code_to_orbits(C,group)
	return Orbits(group,GSet(group,{c : c in C}));
end function;

function codeword_orbits_to_stats(orb)
	stats := [];
	for o in orb do
		Append(~stats,<Weight(Representative(o)), #o>);
	end for;
	Sort(~stats,func<x,y | x[1] - y[1]>);
	return stats;
end function;

function binary_code_to_permutation_module(C,group)
	full_permutation_module := PermutationModule(group,GF(2));
	return sub<full_permutation_module | RowSpace(GeneratorMatrix(C))>;
end function;

procedure print_submodules_info(C,group)
	full_permutation_module := PermutationModule(group,GF(2));
	CM := sub<full_permutation_module | RowSpace(GeneratorMatrix(C))>;
	CMsub := Submodules(CM);
	index_nontriv := [i : i in [1..#CMsub] | Dimension(CMsub[i]) ne 0];
	for i in index_nontriv do
		if i eq 1 then continue i; end if;
		submodule_space := sub<VectorSpace(GF(2),65) | [ElementToSequence(full_permutation_module!v) : v in Generators(CMsub[i])]>;
		printf "submodule #%o: dimension %o.",i,Dimension(CMsub[i]);
		for j := 1 to 3 do
			J := Exclude({1,2,3},j);
			if submodule_space eq (&+[space_ABC[jj] : jj in J] meet Rowspace(GeneratorMatrix(C))) then
				printf " equals ker_%o.","ABC"[j];
			end if;
		end for;
		if IsIrreducible(CMsub[i]) then
			printf " irreducibe";
		else
			printf " contains submodules #";
			for j in index_nontriv do if
				CMsub[j] subset CMsub[i] then
					printf " %o",j;
				end if;
			end for;
		end if;
		printf ". weight distribution %o\n",WeightDistribution(LinearCode(submodule_space));
	end for;
end procedure;

printf "The %o nodes will be considered in the following order.\n", #nodes;
for i := 1 to #nodes do
	printf "node #%o: %o\n",i,point_to_representative(nodes[i]);
end for;

g_barth_mat, g_barth_perm := linear_automorphisms_of_set_of_nodes();

printf "The group of linear automorphisms of the set of nodes is of size...%o.\n",#g_barth_perm;
printf "It is isomorphic to a direct product of A_5 x Z/2Z...%o.\n",IsIsomorphic(g_barth_perm,DirectProduct(SymmetricGroup(2),AlternatingGroup(5)));
printf "It is spanned by the sign changes and by the permutations sigma and tau as given in the article...%o.\n",g_barth_perm eq group_120;

printf "Generator matrix of the extended code K' as computed in the article (the first column corresponds to the extension):\n%o\n", generator_matrix_barth_code_extended;

printf "Aut(K) is isomorphic to PSigmaL(2,25)...%o.\n", IsIsomorphic(AutomorphismGroup(K),PSigmaL(2,25));
printf "Aut(K') is isomorphic to PSigmaL(2,25)...%o.\n", IsIsomorphic(AutomorphismGroup(K_extended),PSigmaL(2,25));

printf "weight distribution of K is %o.\n", WeightDistribution(K);
printf "weight distribution of K' is %o.\n", WeightDistribution(K_extended);

printf "orbit structure on the codewords of K (listed as <weight, orbit length>): %o\n",codeword_orbits_to_stats(code_to_orbits(K,AutomorphismGroup(K)));
printf "orbit structure on the codewords of K' (listed as <weight, orbit length>): %o\n",codeword_orbits_to_stats(code_to_orbits(K_extended,AutomorphismGroup(K_extended)));

printf "\nstructure of the nonzero submodules of K under the A5-action:\n";
print_submodules_info(K,group_A5);

printf "\nstructure of the nonzero submodules of K under the full icosahedral action:\n";
print_submodules_info(K,group_120);

printf "type distribution for pairs (x,y) of nodes with fixed x in orbit A, y in A; B; C:\n%o\n", {* [ {* type_of_pair_of_nodes([x,y]) : y in O | y ne x *} : O in [nodes_A,nodes_B,nodes_C]] : x in nodes_A *};
printf "type distribution for pairs (x,y) of nodes with fixed x in orbit A, y in A; B; C:\n%o\n", {* [ {* type_of_pair_of_nodes([x,y]) : y in O | y ne x *} : O in [nodes_A,nodes_B,nodes_C]] : x in nodes_B *};
printf "type distribution for pairs (x,y) of nodes with fixed x in orbit A, y in A; B; C:\n%o\n", {* [ {* type_of_pair_of_nodes([x,y]) : y in O | y ne x *} : O in [nodes_A,nodes_B,nodes_C]] : x in nodes_C *};

barth_graph := barth_sextic_to_graph();
printf "The graph G given by all pairs of nodes of type X is local Petersen...%o.\n", is_local_petersen_graph(barth_graph);
printf "Hence by the classification of connected local Petersen graphs, G is isomorphic to the Doro-Hall graph. By its characterization as the (unique) distance regular graph with intersection array {10, 6, 4; 1, 2, 5}, we get that the diameter is 3, and the spheres of radius 1, 2, 3 are of sizes 10, 30 and 24, respectively.\n";
ind_nr := IndependenceNumber(barth_graph);
printf "The independence number of G is...%o.\n",ind_nr;
independent_sets := {vertex_set_to_characteristic_vector(x) : x in AllCliques(Complement(barth_graph),ind_nr)};
printf "There are %o independent sets of maximum size.\n",#independent_sets, ind_nr;
sums_of_independent_sets := {&+T : T in Subsets(independent_sets,2)};
printf "There are %o non-empty symmetric differences of two independent sets of maximum size.\n",#sums_of_independent_sets;
printf "The weight distribution of the set of their characteristic vectors is %o.\n",{* Weight(x) : x in sums_of_independent_sets *};
printf "These %o vectors span the code K...%o.\n",#sums_of_independent_sets,LinearCode(sub<VectorSpace(GF(2),#nodes) | sums_of_independent_sets>) eq K;
weight_24_words := Words(K,24);
spheres_3 := { vertex_set_to_characteristic_vector(sphere(v,3)) : v in Vertices(barth_graph) };
printf "The remaining %o words of weight 24 are precisely the characteristic vectors of the spheres of radius 3...%o.\n",#weight_24_words - #sums_of_independent_sets, weight_24_words diff sums_of_independent_sets eq spheres_3;
printf "These %o vectors span the code K...%o.\n",#spheres_3,LinearCode(sub<VectorSpace(GF(2),#nodes) | spheres_3>) eq K;


==> anc/BarthNodeLines.m <==
// some code to work out intersections of lines through nodes on Barth sextic surface

Q:=Rationals();
RR<z>:=PolynomialRing(Q);
K<t>:=SplittingField(z^2-z-1);

tbar:=1-t;

R<x,y>:=PolynomialRing(K,2);

// computes multiplicities of points  on the line joining nodes P and Q on Barth sextic

function intersect(P,Q)
mult:={* *};

w0:=x*P[1]+y*Q[1];
w1:=x*P[2]+y*Q[2];
w2:=x*P[3]+y*Q[3];
w3:=x*P[4]+y*Q[4];

F := (t^2*w1^2 - w2^2)*(t^2*w2^2 - w3^2)*(t^2*w3^2 - w1^2) - 1/4*(2*t + 1)*(w1^2 + w2^2 + w3^2 - w0^2)^2*w0^2;

if F ne 0 then  // return multiset containing  multiplicities of points on line
  Fac:=Factorization(F);
  for m in Fac do
    Include(~mult,m[2]^^Degree(m[1]));
  end for;
  return mult;
else  // line contained in surface
  return {* 0 *};
end if;
end function;

// points of type A

A1234:=[0,1,t,-tbar];
A4125:=[0,-1,t,-tbar]; 
A3152:=[0,1,-t,-tbar];
A5134:=[0,1,t,tbar];
A1253:=[0,-tbar,1,t];
A4153:=[0,tbar,1,t];
A3124:=[0,-tbar,-1,t];
A5142:=[0,-tbar,1,-t];
A1245:=[0,t,-tbar,1];
A4132:=[0,-t,-tbar,1];
A3145:=[0,t,tbar,1];
A5123:=[0,t,-tbar,-1];
A2345:=[0,1,0,0];
A2534:=[0,0,1,0];
A2435:=[0,0,0,1];

AA:=[A1234, A4125, A3152, A5134, A1253, A4153, A3124,
 A5142, A1245, A4132, A3145, A5123, A2345, A2534, A2435];

// points of type B

B1234:=[2,1,t,-tbar];
B4125:=[2,-1,t,-tbar];
B3152:=[2,1,-t,-tbar];
B5134:=[2,1,t,tbar];

B2143:=[2,-1,-t,tbar];
B1452:=[2,1,-t,tbar];
B1325:=[2,-1,t,tbar];
B1543:=[2,-1,-t,-tbar];

B1253:=[2,-tbar,1,t];
B4153:=[2,tbar,1,t];
B3124:=[2,-tbar,-1,t];
B5142:=[2,-tbar,1,-t];

B2135:=[2,tbar,-1,-t];
B1435:=[2,-tbar,-1,-t];
B1342:=[2,tbar,1,-t];
B1524:=[2,tbar,-1,t];

B1245:=[2,t,-tbar,1];
B4132:=[2,-t,-tbar,1];
B3145:=[2,t,tbar,1];
B5123:=[2,t,-tbar,-1];

B2154:=[2,-t,tbar,-1];
B1423:=[2,t,tbar,-1];
B1354:=[2,-t,-tbar,-1];
B1532:=[2,-t,tbar,1];

B2345:=[1,1,0,0];
B3254:=[1,-1,0,0];
B2534:=[1,0,1,0];
B5243:=[1,0,-1,0];

B2453:=[1,0,0,1];
B4235:=[1,0,0,-1];

BB:=[B1234, B4125, B3152, B5134, B2143, B1452, B1325, B1543, B1253, B4153,
 B3124, B5142, B2135, B1435, B1342, B1524, B1245, B4132, B3145, B5123, B2154,
  B1423, B1354, B1532, B2345, B3254,  B2534, B5243, B2453, B4235];

// points of type C

C12:=[1,1,1,1];
C41:=[1,-1,1,1];
C31:=[1,1,-1,1];
C51:=[1,1,1,-1];
C21:=[1,-1,-1,-1];
C14:=[1,1,-1,-1];
C13:=[1,-1,1,-1];
C15:=[1,-1,-1,1];
C53:=[1,0,-tbar,t];
C24:=[1,0,tbar,t];
C35:=[1,0,tbar,-t];
C42:=[1,0,-tbar,-t];
C45:=[1,t,0,-tbar];
C32:=[1,-t,0,-tbar];
C54:=[1,-t,0,tbar];
C23:=[1,t,0,tbar];
C34:=[1,-tbar,t,0];
C25:=[1,tbar,t,0];
C43:=[1,tbar,-t,0];
C52:=[1,-tbar,-t,0];

CC:=[ C12, C41, C31, C51, C21, C14, C13, C15, C53, C24,
C35, C42, C45, C32, C54, C23, C34, C25, C43, C52];

// AA lines

listAA:={* *}; goodAA:=[];

for i in [1..#AA] do
  for j in [i+1..#AA] do

    a1:=AA[i];
    a2:=AA[j];
    int:=intersect(a1,a2);		
    Include(~listAA, int);
	if int eq {* 1^^2, 2^^2 *} then 
	Append(~goodAA, [i,j]); 
	end if;
  end for;
end for;

/* summary:
60 A-A lines are contained in surface
(each passes through 5 nodes so actually only 6 lines)
30 A-A lines pass through 2 nodes plus another pt twice
15 A-A lines pass through 2 nodes plus 2 distinct points
*/

listAB:={* *}; goodAB:=[];

for i in [1..#AA] do
  for j in [1..#BB] do

    a1:=AA[i];
    a2:=BB[j];
    int:=intersect(a1,a2);		
    Include(~listAB, int);
	if int eq {* 1^^2, 2^^2 *} then 
	Append(~goodAB, [i,#AA+j]); 
	end if;
  end for;
end for;

/*
60 A-B lines pass through 2 nodes plus 2 distinct points
390 A-B lines pass through 2 nodes plus another pt twice
*/

// AC lines

listAC:={* *}; goodAC:=[];

for i in [1..#AA] do
  for j in [1..#CC] do

    a1:=AA[i];
    a2:=CC[j];
    int:=intersect(a1,a2);		
    Include(~listAC, int);
	if int eq {* 1^^2, 2^^2 *} then 
	Append(~goodAC, [i,#AA+#BB+j]); 
	end if;
  end for;
end for;

/*
A-C lines
60 A-C lines pass through 2 nodes plus 2 distinct points
240 A-C lines pass through 2 nodes plus another pt twice
*/

listBC:={* *}; goodBC:=[];

for i in [1..#BB] do
  for j in [1..#CC] do

    a1:=BB[i];
    a2:=CC[j];
    int:=intersect(a1,a2);		
    Include(~listBC, int);
	if int eq {* 1^^2, 2^^2 *} then 
	Append(~goodBC, [#AA+i,#AA+#BB+j]); 
	end if;  end for;
end for;

/*
120 B-C lines pass through 2 nodes plus 2 distinct points
240 B-C lines pass through 2 nodes (one with mult. 4)
240 B-C lines pass through 2 nodes plus another pt twice
*/

listBB:={* *}; goodBB:=[];

for i in [1..#BB] do
  for j in [i+1..#BB] do

    a1:=BB[i];
    a2:=BB[j];
    int:=intersect(a1,a2);		
    Include(~listBB, int);
	if int eq {* 1^^2, 2^^2 *} then 
	Append(~goodBB, [#AA+i,#AA+j]); 
	end if;
  end for;
end for;

/*
60 B-B lines pass through 2 nodes plus 2 distinct points
375 B-B lines pass through 2 nodes plus another pt twice 
*/

listCC:={* *}; goodCC:=[];

for i in [1..#CC] do
  for j in [i+1..#CC] do

    a1:=CC[i];
    a2:=CC[j];
    int:=intersect(a1,a2);		
    Include(~listCC, int);
	if int eq {* 1^^2, 2^^2 *} then 
	Append(~goodCC, [#AA+#BB+i,#AA+#BB+j]); 
	end if;
  end for;
end for;

/* C-C lines
10 C-C lines pass through 2 nodes plus 2 distinct points
180 C-C lines pass through 2 nodes plus another point twice 
*/

good:=goodAA cat goodAB cat goodAC cat goodBB  cat goodBC cat goodCC  ; 

GG:=Graph<65|{Set(x): x in good}>;
for v in VertexSet(GG) do #Sphere(v,1); end for; //10
for v in VertexSet(GG) do #Sphere(v,2); end for; //30
for v in VertexSet(GG) do #Sphere(v,3); end for; //24

IntersectionArray(GG); //[ 10, 6, 4, 1, 2, 5 ]

PG:=sub<GG|Neighbours(Vertices(GG)! 1)>;     //check locally Petersen graph                                                                                                                                                          
for i in {1..65} do P2:=sub<GG|Neighbours(Vertices(GG)! i)>; IsIsomorphic(PG,P2); end for;
//true

==> anc/ExtendedCode.m2 <==

load "ExtendedCode_Setup.m2"


-- Case5: Use the combination (half quadric section)+(half plane section)
HalfQuadric = (2*t+4)*w^3+(-2*t-2)*w*x^2-2*w*y^2+(4*t+8)*w^2*z+(8*t+8)*x^2*z+8*y^2*z+(4*t+8)*w*z^2+(-16*t-32)*z^3;
QuadricSection = ideal( -t*x^2 + 1/t*y^2 - w^2 - 2*w*z + 4*z^2, F );
HalfQuadric^2 % QuadricSection == 0


Q = ideal( -t*x^2 + 1/t*y^2 - w^2 - 2*w*z + 4*z^2, HalfQuadric);

-- v1: 1,9,16,21,25
-- v2: 1,12,14,17,18
-- v3: 2,3,5,17,22
-- v4: Q + 21

-- B14: 2*C21 + Q, 1, 16, 9, 25
load "ExtendedCode_Setup.m2"
time JJ = intersect( J1, J16, J9, J25);
gens JJ;

jj_0 = w^3-2*w^2*x+(2*t+1)*w*x^2-2*t*x^3-w*y^2+(2*t-2)*x*y^2+2*t*w^2*z-4*w*x*z+(-2*t+2)*x^2*z-2*y^2*z+(-2*t-5)*w*z^2+8*x*z^2+4*z^3;

time B14 = intersect( Q, ideal(jj_0) ); 
toString B14_0    


-- B24:  Q, 1, 21, 12, 14, 17 18
load "ExtendedCode_Setup.m2"
time JJ = intersect( J1, J12, J14, J17);
gens JJ;


load "ExtendedCode_Setup.m2"
jj_0=w^2*x^2-w*x^3+((4*t-3)/2)*w^3*y+(-2*t+2)*w^2*x*y+((2*t-1)/2)*w*x^2*y+((t-5)/2)*w^2*y^2+(-3*t+5)*w*x*y^2+((-t-1)/2)*x^2*y^2+((-14*t+21)/2)*w*y^3+(4*t-6)*x*y^3+((9*t-13)/2)*y^4+((-t+1)/2)*w^3*z+w^2*x*z+((-7*t+13)/2)*w*x^2*z+(4*t-8)*x^3*z+(-t+7)*w^2*y*z-4*w*x*y*z+(6*t-8)*x^2*y*z+((7*t-21)/2)*w*y^2*z+(-5*t+8)*x*y^2*z+(-2*t+3)*y^3*z+((-3)/2)*w^2*z^2+3*t*w*x*z^2+((8*t-15)/2)*x^2*z^2+((8*t-9)/2)*w*y*z^2-2*t*x*y*z^2+((-17*t+24)/2)*y^2*z^2+((t-1)/2)*w*z^3+(t+3)*x*z^3+(-3*t+2)*y*z^3+(3/2)*z^4;
jj_1=w^3*x-w*x^3+2*t*w^3*y-2*t*w^2*x*y+2*t*w*x^2*y-3*w^2*y^2+(-2*t+3)*w*x*y^2+(-2*t+1)*x^2*y^2+(-6*t+8)*w*y^3+(2*t-2)*x*y^3+(4*t-5)*y^4-t*w^3*z+(2*t+2)*w^2*x*z+(-5*t+6)*w*x^2*z+(4*t-8)*x^3*z+(2*t+8)*w^2*y*z+(-4*t-4)*w*x*y*z+(8*t-8)*x^2*y*z+(t-10)*w*y^2*z+(-4*t+6)*x*y^2*z+(-2*t+2)*y^3*z+(-t-2)*w^2*z^2+(6*t+1)*w*x*z^2+(3*t-8)*x^2*z^2+(6*t-4)*w*y*z^2+(-4*t-2)*x*y*z^2+(-9*t+11)*y^2*z^2+t*w*z^3+(2*t+4)*x*z^3+(-4*t+2)*y*z^3+(t+2)*z^4;
jj_2=w^4-w*x^3+((4*t-1)/2)*w^3*y-2*t*w^2*x*y+((6*t+1)/2)*w*x^2*y+((t-9)/2)*w^2*y^2+(-3*t+5)*w*x*y^2+((-5*t+1)/2)*x^2*y^2+((-14*t+19)/2)*w*y^3+(2*t-2)*x*y^3+((9*t-11)/2)*y^4+((t-1)/2)*w^3*z+3*w^2*x*z+((-9*t+11)/2)*w*x^2*z+(4*t-8)*x^3*z+(t+9)*w^2*y*z+(-4*t-4)*w*x*y*z+(10*t-8)*x^2*y*z+((t-19)/2)*w*y^2*z+(-3*t+4)*x*y^2*z+(-2*t+1)*y^3*z+((-2*t-5)/2)*w^2*z^2+7*t*w*x*z^2+((6*t-15)/2)*x^2*z^2+((12*t-11)/2)*w*y*z^2+(-4*t-2)*x*y*z^2+((-19*t+26)/2)*y^2*z^2+((-t+1)/2)*w*z^3+(3*t+5)*x*z^3+(-5*t+2)*y*z^3+((2*t+3)/2)*z^4;
JJ = ideal(jj_0,jj_1,jj_2);

time K = intersect(JJ, J18); -- 10 seconds
gens K;
degree K_0

K_0 % Q
K_0 % J21

toString K_0

b24_0 = w^4+(-t-1)*w^3*x+(2*t+1)*w^2*x^2+(-t-1)*w*x^3+t*w^3*y+t*w*x^2*y-3*w^2*y^2+(-t+3)*w*x*y^2-2*t*x^2*y^2+(-3*t+4)*w*y^3+(2*t-2)*y^4+2*t*w^3*z-4*t*w^2*x*z+(2*t+4)*w*x^2*z-4*x^3*z+4*w^2*y*z+(4*t-4)*x^2*y*z+(-2*t-4)*w*y^2*z-w^2*z^2+(3*t-1)*w*x*z^2+(2*t-2)*x^2*z^2+(t-4)*w*y*z^2+(-4*t+6)*y^2*z^2-2*t*w*z^3+(4*t+4)*x*z^3-4*t*y*z^3;



-- B34: Q + 21, 2,3,5,17,22
load "ExtendedCode_Setup.m2"
time JJ = intersect(J2, J3, J5, J17);
gens JJ;

time K = intersect( JJ, J21);
gens K;

K_0 % J22
K_0 % Q

toString K_0 


-- B12 : 2*C1 + 9,12,14,16,17,18,21,25 
load "ExtendedCode_Setup.m2"
time JJ = intersect( J9, J17, J12, J14 );

time JJJ = intersect( JJ, J21 );
gens JJJ;   

jjj_0 = 2*w^3*x-4*w^2*x^2+2*w*x^3+(2*t-4)*w^3*y+(4*t-4)*w^2*x*y-2*t*w*x^2*y+(8*t-14)*w*x*y^2+(-4*t+8)*x^2*y^2+(-2*t+4)*w*y^3+(-8*t+12)*x*y^3+(-2*t+2)*w^3*z+4*t*w^2*x*z+(-6*t+2)*w*x^2*z+(-8*t+16)*x^3*z-4*w^2*y*z+8*w*x*y*z+(-8*t+8)*x^2*y*z+(6*t-10)*w*y^2*z+(12*t-20)*x*y^2*z+(-4*t+8)*y^3*z+2*w*x*z^2+(-4*t+4)*x^2*z^2+(-6*t+8)*w*y*z^2+4*t*x*y*z^2+(8*t-16)*y^2*z^2+(2*t-2)*w*z^3-4*x*z^3+(4*t-4)*y*z^3;
jjj_1 = w^4-3*w^2*x^2+2*w*x^3+(3*t-5)*w^3*y+(4*t-4)*w^2*x*y+(-t+1)*w*x^2*y+(2*t-5)*w^2*y^2+(6*t-10)*w*x*y^2+(-4*t+6)*x^2*y^2+(-3*t+5)*w*y^3+(-8*t+12)*x*y^3+(-2*t+4)*y^4+(-t+2)*w^3*z+(-5*t+4)*w*x^2*z+(-8*t+16)*x^3*z+8*w*x*y*z+(-8*t+12)*x^2*y*z+(5*t-12)*w*y^2*z+(12*t-20)*x*y^2*z-w^2*z^2-2*t*w*x*z^2+(-2*t+4)*x^2*z^2+(-3*t+7)*w*y*z^2+4*t*x*y*z^2+(6*t-14)*y^2*z^2+(t-2)*w*z^3-4*x*z^3+(4*t-4)*y*z^3;
JJJ = ideal(jjj_0, jjj_1);

time K = intersect( JJJ, J16);
gens K;
degree K_0

K_0 % J25 == 0
K_0 % J18 == 0

toString K_0

-- B13 : 1, 2, 3, 5, 9, 16, 17, 21, 22, 25
load "ExtendedCode_Setup.m2"
0time JJ = intersect( J2, J3, J5, J17);
time K = intersect( JJ, J9, J21 );

k_0 = w^3*x^2-w^2*x^3-w*x^4+x^5+(t-2)*w^4*y+(-t+2)*w^2*x^2*y+(3*t-5)*w^3*y^2+(-3*t+4)*w*x^2*y^2+(2*t-3)*x^3*y^2+(t-1)*w^2*y^3+(2*t-3)*x^2*y^3+(-3*t+5)*w*y^4+(-2*t+3)*y^5+(-t+1)*w^4*z+w^3*x*z+w^2*x^2*z+(-2*t+1)*w*x^3*z+(3*t-4)*x^4*z-w^3*y*z+(-4*t+7)*w*x^2*y*z+(4*t-6)*w^2*y^2*z-w*x*y^2*z+(-8*t+11)*x^2*y^2*z+(4*t-5)*w*y^3*z+(t-1)*y^4*z+(-t+1)*w^3*z^2+(t+1)*w^2*x*z^2+(-t+2)*w*x^2*z^2+(-3*t+2)*x^3*z^2+(-2*t+2)*w^2*y*z^2+(-5*t+8)*x^2*y*z^2+(4*t-6)*w*y^2*z^2+(-t+1)*x*y^2*z^2+(5*t-7)*y^3*z^2+(t-1)*w^2*z^3+(2*t-1)*w*x*z^3-t*x^2*z^3-w*y*z^3+(t-1)*y^2*z^3+(t-1)*w*z^4+(t-1)*x*z^4+(t-2)*y*z^4;
k_1 = w^4*x-2*w^2*x^3+x^5+t*w^2*x^2*y-t*x^4*y-t*w^2*x*y^2+(t-2)*x^3*y^2+(t-2)*x^2*y^3+(t-1)*x*y^4-t*w^4*z+(t+2)*w^3*x*z-w^2*x^2*z+(-t-2)*w*x^3*z+(t+1)*x^4*z-t*w^3*y*z+(t+2)*w*x^2*y*z+(t+1)*w^2*y^2*z-3*t*w*x*y^2*z+t*x^2*y^2*z+t*w*y^3*z-y^4*z-t*w^3*z^2+(3*t+1)*w^2*x*z^2+(-t-2)*w*x^2*z^2+(-t-1)*x^3*z^2+(-2*t-1)*w^2*y*z^2+(t+3)*x^2*y*z^2+(t+2)*w*y^2*z^2+(-4*t+3)*x*y^2*z^2+y^3*z^2+t*w^2*z^3+3*t*w*x*z^3+(-3*t-3)*x^2*z^3+(-t-2)*w*y*z^3+3*y^2*z^3+t*w*z^4+t*x*z^4-y*z^4;
k_2 = w^5-2*w^2*x^3-w*x^4+2*x^5+(2*t-2)*w^4*y+2*w^2*x^2*y-2*t*x^4*y+(4*t-8)*w^3*y^2+(-4*t+6)*w*x^2*y^2+(4*t-6)*x^3*y^2-2*w^2*y^3+(4*t-8)*x^2*y^3+(-4*t+7)*w*y^4+(-2*t+4)*y^5+(-2*t+2)*w^4*z+2*w^3*x*z+(-4*t+2)*w*x^3*z+(6*t-6)*x^4*z+(-4*t+12)*w*x^2*y*z+(6*t-8)*w^2*y^2*z-2*w*x*y^2*z+(-10*t+20)*x^2*y^2*z+(4*t-8)*w*y^3*z-2*y^4*z-2*t*w^3*z^2+(2*t+2)*w^2*x*z^2+(-2*t+2)*w*x^2*z^2+(-6*t+4)*x^3*z^2+(-4*t+2)*w^2*y*z^2+(-4*t+16)*x^2*y*z^2+(6*t-6)*w*y^2*z^2+(-2*t+2)*x*y^2*z^2+(4*t-8)*y^3*z^2+(2*t-2)*w^2*z^3+(4*t-2)*w*x*z^3+(-6*t-2)*x^2*z^3-4*w*y*z^3+(4*t-2)*y^2*z^3+(2*t-1)*w*z^4+(2*t-2)*x*z^4+(2*t-4)*y*z^4;
K = ideal(k_0,k_1,k_2);

time KK = intersect( K, J25);
gens KK;

time B = intersect( ideal(KK_0, KK_1), J1);
gens B;

b13_0 = w^5-2*w^4*x+2*t*w^3*x^2+(-2*t+2)*w^2*x^3+(-2*t-1)*w*x^4+2*t*x^5-2*w^3*y^2+2*t*w^2*x*y^2-2*t*w*x^2*y^2+2*x^3*y^2+w*y^4+(-2*t+2)*x*y^4-2*w^3*x*z+(2*t+2)*w^2*x^2*z+(-4*t+2)*w*x^3*z+(2*t-2)*x^4*z-2*w^2*y^2*z+(4*t-2)*w*x*y^2*z+(-6*t+4)*x^2*y^2*z+2*y^4*z-2*w^3*z^2+2*w^2*x*z^2+(2*t+4)*w*x^2*z^2-6*t*x^3*z^2-2*w*y^2*z^2+(6*t-6)*x*y^2*z^2+2*w*x*z^3+(-2*t+2)*x^2*z^3+(4*t-6)*y^2*z^3+w*z^4;



-- B23 : 2*C17 + 1,2,3,5,12,14,18,22
load "ExtendedCode_Setup.m2"
time JJ = intersect( J2, J3, J5, J1 );
gens JJ;

JJ = ideal(JJ_0,JJ_1,JJ_2);

time K = intersect( JJ, J14 );
gens K;

time KK = intersect( K, J22);
gens KK;

KK_0 % J12
KK_0 % J18

toString KK_0




--------------
--------------
--------------
-- Case4: Use the sections 1,2,4,12,19 / 9,6,11,16,22 / 17,8,15,20,25
    -- All are identical to Case 3 except B24, B12, B23, B22

-- B24 : 2C9 + C1,17,6,11,16,22
time JJ24 = intersect( intersect(J1,J17), J16);
gens JJ24;

jj24_0 = 6*w^2*x+(-4*t-4)*w*x^2+(4*t-2)*x^3+4*w^2*y+(-4*t-8)*w*x*y+8*t*x^2*y-4*w*y^2+6*x*y^2+(2*t-4)*w^2*z+(-4*t+8)*w*x*z+(2*t-4)*x^2*z+(-4*t+8)*w*y*z+(4*t-8)*x*y*z+(2*t-4)*y^2*z-2*x*z^2+(-4*t+4)*y*z^2+(-2*t+4)*z^3;
jj24_1 = 3*w^3+(-2*t-3)*w*x^2+2*t*x^3+(2*t-2)*w^2*y+(-4*t-4)*w*x*y+(6*t+4)*x^2*y+(-2*t-1)*w*y^2+6*x*y^2-2*t*w^2*z+4*t*w*x*z-2*t*x^2*z+4*t*w*y*z-4*t*x*y*z-2*t*y^2*z-3*w*z^2+(2*t-2)*x*z^2+(-4*t+2)*y*z^2+2*t*z^3;
JJ24 = ideal(jj24_0,jj24_1);

time JJJ24 = intersect(JJ24, J22);
gens JJJ24;
degree JJJ24_0

toString JJJ24_0

ib24_0 = w^3+(-4*t-2)*w^2*x+(6*t+3)*w*x^2+(-2*t-2)*x^3+(-2*t-2)*w^2*y+(8*t+4)*w*x*y+(-6*t-4)*x^2*y+(2*t+1)*w*y^2-4*t*x*y^2-w*z^2+2*t*x*z^2+2*y*z^2;
IB24 = ideal(ib24_0);

IB24_0 % J1 == 0
IB24_0 % J17 == 0
IB24_0 % J6 == 0
IB24_0 % J11 == 0
IB24_0 % J16 == 0
IB24_0 % J22 == 0

-- B12: C1,2,4,12,19,  9,6,11,16,22
time JJ12 = intersect( J1, J9, J2, J4 );
gens JJ12;
degree JJ12_3

time JJJ12 = intersect( JJ12 , J19 );
gens JJJ12;
degree JJJ12_0

K12 = ideal(JJJ12_0, JJJ12_1);
time KK12 = intersect( K12, J12);
gens KK12;

KKK12 = ideal( KK12_0, KK12_1);
    
time L12 = intersect( KKK12, J22 );
gens L12;

-- Check point L12: intersection of 1,9,2,4,12,19,22
l12_0 = w^3*x*y-w^2*x^2*y+(2*t+1)*w*x^3*y+(-2*t-1)*x^4*y+(t-1)*w^3*y^2-t*w^2*x*y^2+(t+1)*w*x^2*y^2+(-3*t-2)*x^3*y^2+(-t+1)*w^2*y^3-w*x*y^3-t*x^2*y^3+(-t+1)*w*y^4+t*x*y^4+(t-1)*y^5+(-t-1)*w^3*x*z+(t+1)*w^2*x^2*z+(t-1)*w*x^3*z+(-t+1)*x^4*z-t*w^3*y*z+2*t*w^2*x*y*z+(-t+2)*w*x^2*y*z+(-2*t-2)*x^3*y*z+w^2*y^2*z+(-t+1)*w*x*y^2*z+(t-4)*x^2*y^2*z+(t-2)*w*y^3*z+2*x*y^3*z+y^4*z+(t+1)*w^2*x*z^2+(-t+1)*x^3*z^2+t*w^2*y*z^2+(-2*t-1)*w*x*y*z^2+(3*t-1)*x^2*y*z^2+(-t-1)*w*y^2*z^2+(4*t+1)*x*y^2*z^2+3*y^3*z^2+(t+1)*w*x*z^3+(-t-1)*x^2*z^3+t*w*y*z^3+y^2*z^3+(-t-1)*x*z^4-t*y*z^4;
l12_1 = w^5+w^4*x-w^3*x^2-w^2*x^3+t*w^4*y+(2*t+1)*w^2*x^2*y+(-4*t-2)*w*x^3*y+(t+1)*x^4*y-2*w^3*y^2+(-2*t+1)*w*x^2*y^2+(-2*t+1)*x^3*y^2-2*t*w^2*y^3+(2*t-2)*w*x*y^3+(-2*t-3)*x^2*y^3+w*y^4+(2*t-3)*x*y^4+t*y^5+(-t-1)*w^4*z+2*t*w^3*x*z+(-2*t+1)*w^2*x^2*z+(-2*t+2)*w*x^3*z+(-t+2)*x^4*z-2*w^2*x*y*z+(-2*t-2)*w*x^2*y*z+2*t*x^3*y*z+2*t*w^2*y^2*z-2*w*x*y^2*z-7*x^2*y^2*z+2*t*w*y^3*z+(-2*t+2)*x*y^3*z+(t+1)*y^4*z+(t-1)*w^3*z^2+(-t-1)*w^2*x*z^2+t*w*x^2*z^2+(3*t-2)*x^3*z^2+(-t-1)*w^2*y*z^2+(2*t+4)*w*x*y*z^2+(-t+2)*x^2*y*z^2+(t+1)*w*y^2*z^2+(-t+5)*x*y^2*z^2+(t+1)*y^3*z^2+(t+1)*w^2*z^3+3*t*x^2*z^3+2*w*y*z^3+(-3*t+3)*y^2*z^3-t*w*z^4-t*x*z^4-y*z^4;
L12 = ideal(l12_0,l12_1);

time LL12 = intersect( L12, J11 ); --283 seconds
gens LL12;
degree LL12_0

ib12_0 = w^5+w^4*x-w^3*x^2-w^2*x^3+t*w^4*y+(-t-1)*w^3*x*y+(3*t+2)*w^2*x^2*y+(-9*t-5)*w*x^3*y+(6*t+4)*x^4*y+(-t-2)*w^3*y^2+(2*t+1)*w^2*x*y^2+(-5*t-1)*w*x^2*y^2+(6*t+6)*x^3*y^2-t*w^2*y^3+(3*t-1)*w*x*y^3-2*x^2*y^3+(t+1)*w*y^4-4*x*y^4+(-t-1)*w^4*z+(5*t+2)*w^3*x*z+(-5*t-1)*w^2*x^2*z+(-3*t+2)*w*x^3*z+2*x^4*z+(2*t+1)*w^3*y*z+(-4*t-4)*w^2*x*y*z+(-2*t-3)*w*x^2*y*z+(8*t+4)*x^3*y*z+(t-1)*w^2*y^2*z+(t-2)*w*x*y^2*z+(2*t-4)*x^2*y^2*z+(2*t+1)*w*y^3*z-4*t*x*y^3*z+(t-1)*w^3*z^2+(-4*t-3)*w^2*x*z^2+t*w*x^2*z^2+(4*t-2)*x^3*z^2+(-3*t-2)*w^2*y*z^2+(7*t+7)*w*x*y*z^2-6*t*x^2*y*z^2+(4*t+3)*w*y^2*z^2-10*t*x*y^2*z^2+(-2*t-2)*y^3*z^2+(t+1)*w^2*z^3+(-3*t-2)*w*x*z^3+(6*t+2)*x^2*z^3+(-2*t+1)*w*y*z^3+(-4*t+2)*y^2*z^3-t*w*z^4+(2*t+2)*x*z^4+2*t*y*z^4;
IB12 = ideal ( ib12_0 );


-- B23 : 9,6,11,16,22 / 17,8,15,20,25
load "ExtendedCode_Setup.m2"
time JJ23 = intersect( J9, J17, J22, J25 );

time JJJ23 = intersect( JJ23, J20);
gens JJJ23;

K23 = ideal(JJJ23_0, JJJ23_1);

-- intersection 9,17,22,25,20
k23_0 = w^3*x+(2*t-4)*w^2*x^2+(-4*t+5)*w*x^3+(2*t-2)*x^4+(t-1)*w^3*y+(-4*t+6)*w^2*x*y+(3*t-7)*w*x^2*y+(-2*t+2)*x^3*y+(2*t-5)*w*x*y^2+(-4*t+4)*x^2*y^2+(-t+1)*w*y^3+(2*t-4)*x*y^3+(2*t-2)*w^2*x*z+(-2*t+4)*w*x^2*z+(2*t-4)*x^3*z+(-2*t+4)*w^2*y*z+(4*t-4)*w*x*y*z+2*x^2*y*z+(2*t-2)*w*y^2*z+(-4*t+10)*x*y^2*z+(2*t-2)*y^3*z-w*x*z^2+(-2*t+2)*x^2*z^2+(-t+1)*w*y*z^2+(4*t-6)*x*y*z^2+(-2*t+4)*y^2*z^2+(-2*t+2)*x*z^3+(2*t-4)*y*z^3;
k23_1 = w^4+(2*t-5)*w^2*x^2+(-4*t+6)*w*x^3+(2*t-2)*x^4-w^3*y+(-4*t+6)*w^2*x*y+(4*t-7)*w*x^2*y+(-2*t+2)*x^3*y-w^2*y^2+(2*t-4)*w*x*y^2+(-2*t+4)*x^2*y^2+w*y^3+(2*t-2)*x*y^3+(t-1)*w^3*z+(2*t-2)*w^2*x*z+(-3*t+5)*w*x^2*z+(2*t-4)*x^3*z+(-2*t+4)*w^2*y*z+(4*t-4)*w*x*y*z+2*x^2*y*z+(t-1)*w*y^2*z+(-6*t+8)*x*y^2*z-2*y^3*z-w^2*z^2+(-4*t+4)*x^2*z^2+w*y*z^2+(6*t-10)*x*y*z^2+(-2*t+4)*y^2*z^2+(-t+1)*w*z^3+(-2*t+4)*x*z^3+(4*t-6)*y*z^3;
K23 = ideal(k23_0,k23_1);

time KK23 = intersect( K23, J8);
gens KK23;

KKK23 = ideal(KK23_0, KK23_1);

load "ExtendedCode_Setup.m2"
kkk23_0 = w^4+((-1)/(t+1))*w^3*x+((t-4)/t)*w^2*x^2+(5*t-8)*w*x^3+(2/(t+1))*x^4+((-2)/t)*w^3*y+(6*t-10)*w^2*x*y+(-6*t+10)*w*x^2*y+((-2)/(t+1))*x^3*y-w^2*y^2+(-5*t+8)*w*x*y^2+(6*t-8)*x^2*y^2+(2/t)*w*y^3+(-4*t+8)*x*y^3+(t-1)*w^3*z+(2/(t+1))*w^2*x*z+(3*t-5)*w*x^2*z+(-4*t+6)*x^3*z+(4*t-6)*w^2*y*z+(-4*t+8)*w*x*y*z+(2/t)*x^2*y*z+(-3*t+5)*w*y^2*z+(8*t-16)*x*y^2*z+((-4)/t)*y^3*z-w^2*z^2+(1/(t+1))*w*x*z^2-2*x^2*z^2+(2/t)*w*y*z^2+(-4*t+6)*x*y*z^2+(4*t-6)*y^2*z^2+(-t+1)*w*z^3+(2*t-2)*x*z^3+(-2*t+4)*y*z^3;
kkk23_1 = w^3*x^2-2*w^2*x^3+w*x^4-w^3*x*y+(-2*t+1)*w*x^3*y+(-4*t-4)*x^4*y-w^3*y^2+(-2*t+4)*w^2*x*y^2+(2*t-4)*w*x^2*y^2-2*t*x^3*y^2+(2*t-1)*w*x*y^3+4*x^2*y^3+w*y^4+(2*t-2)*x*y^4+(t+1)*w^3*x*z+2*t*w^2*x^2*z+(-t+1)*w*x^3*z+t*w^3*y*z+(t+2)*w*x^2*y*z+4*t*x^3*y*z+(-2*t+2)*w^2*y^2*z+(t-5)*w*x*y^2*z+(2*t+2)*x^2*y^2*z+(-t-2)*w*y^3*z+(-4*t+4)*x*y^3*z-2*y^4*z+(-4*t-3)*w*x^2*z^2+(2*t+2)*x^3*z^2+w*x*y*z^2+(8*t+4)*x^2*y*z^2+(2*t+1)*w*y^2*z^2-2*x*y^2*z^2-4*t*y^3*z^2+(-t-1)*w*x*z^3+(-4*t-2)*x^2*z^3-t*w*y*z^3+2*t*y^2*z^3;
KKK23 = ideal(kkk23_0, kkk23_1);

time L23 = intersect(KKK23, J16);
gens L23;

time LL23 = intersect( ideal(L23_0,L23_1), J15); --133 seconds
gens LL23;
degree LL23_1

printWidth=10000
toString LL23_0
ib23_0 = w^5-3*w^4*x+3*w^2*x^3+w*x^4-2*x^5-t*w^4*y+(t+1)*w^3*x*y+t*w^2*x^2*y+(-t-1)*w*x^3*y-2*t*x^4*y-w^3*y^2+3*w^2*x*y^2+(4*t-5)*w*x^2*y^2+(-6*t+4)*x^3*y^2+t*w^2*y^3+(-t+1)*w*x*y^3+(2*t-6)*x^2*y^3+(t-1)*w^4*z+(-t+2)*w^3*x*z+(-t+1)*w^2*x^2*z+(t-2)*w*x^3*z+(2*t-2)*x^4*z+w^3*y*z-w*x^2*y*z+(-t+1)*w^2*y^2*z+(-t-4)*w*x*y^2*z+10*x^2*y^2*z+(-2*t-1)*w*y^3*z+4*t*x*y^3*z-w^3*z^2+3*w^2*x*z^2+(-4*t-1)*w*x^2*z^2+(6*t-2)*x^3*z^2+t*w^2*y*z^2+(t-5)*w*x*y*z^2+10*x^2*y*z^2+2*w*y^2*z^2-2*x*y^2*z^2-2*t*y^3*z^2+(-t+1)*w^2*z^3+t*w*x*z^3+(-2*t-4)*x^2*z^3+(2*t-3)*w*y*z^3+(-4*t+4)*x*y*z^3+(2*t-2)*y^2*z^3;

IB23 = ideal(ib23_0);

testform = ib23_0;
testform % J9 == 0
testform % J6 == 0
testform % J11 == 0
testform % J16 == 0
testform % J22 == 0
testform % J17 == 0
testform % J8 == 0
testform % J15 == 0
testform % J20 == 0
testform % J25 == 0






-- (FAILED)
-- B23 : 9,6,11,16,22 / 17,8,15,20,25
time JJ23 = intersect( J9,J17, J6, J16 ); 
gens JJ23;

load "ExtendedCode_Setup.m2"
jj23_0 = w^3*y-2*t*w^2*x*y+(2*t+1)*w*x^2*y-2*x^3*y-w*y^3+(-4*t+8)*x*y^3+(2*t-3)*w^3*z-2*w^2*x*z+3*w*x^2*z+(-2*t+2)*x^3*z+w*y^2*z+(4*t-8)*x*y^2*z+(-2*t+3)*w*y*z^2+(6*t-10)*x*y*z^2+(-2*t+3)*w*z^3+(-2*t+4)*x*z^3;
jj23_1 = w^3*x+(-t-1)*w^2*x^2+(2*t-1)*w*x^3+(-t+1)*x^4+(-6*t+9)*w*x*y^2+(5*t-7)*x^2*y^2+(2*t-4)*w^2*y*z+(4*t-4)*w*x*y*z-2*x^2*y*z+(-5*t+8)*w^2*z^2+(8*t-13)*w*x*z^2+(-8*t+13)*x^2*z^2+(t-2)*y^2*z^2+(-6*t+10)*y*z^3+(5*t-8)*z^4;
jj23_2 = w^4+(-t-2)*w^2*x^2+2*t*w*x^3+(-t+1)*x^4-w^2*y^2+(-4*t+6)*w*x*y^2+(5*t-5)*x^2*y^2-2*w^2*y*z+4*t*w*x*y*z+(-2*t-2)*x^2*y*z+(-3*t+3)*w^2*z^2+(6*t-6)*w*x*z^2+(-6*t+7)*x^2*z^2-t*y^2*z^2+(-2*t+4)*y*z^3+(3*t-4)*z^4;
jj23_3 = w*x^3*y-t*x^4*y+(3*t-5)*w*x*y^3+(2*t-3)*x^2*y^3+(-t+1)*w^2*x^2*z+(-t+3)*w*x^3*z+(4*t-7)*x^4*z+(-t+2)*w^2*y^2*z+(19*t-32)*w*x*y^2*z+(-21*t+35)*x^2*y^2*z+(-6*t+10)*w^2*y*z^2+(-13*t+20)*w*x*y*z^2+(-5*t+10)*x^2*y*z^2+(-t+1)*y^3*z^2+(18*t-29)*w^2*z^3+(-28*t+45)*w*x*z^3+(30*t-49)*x^2*z^3+(-t+2)*y^2*z^3+(21*t-34)*y*z^4+(-18*t+29)*z^5;
JJ23 = ideal(jj23_0,jj23_1,jj23_2,jj23_3);

time JJJ23 = intersect( JJ23, J20 );
gens JJJ23;

--CheckPoint
load "ExtendedCode_Setup.m2"
jjj23_0 = w^3*x*y+t*w^2*x^2*y-3*w*x^3*y-3*t*x^4*y+(-8*t+13)*w*x*y^3+(5*t-8)*x^2*y^3+(2*t-3)*w^4*z+w^3*x*z+(-2*t+4)*w^2*x^2*z+(-2*t+1)*w*x^3*z+(2*t-1)*x^4*z+(t-2)*w^3*y*z+(2*t-2)*w^2*x*y*z-t*w*x^2*y*z+(-2*t+4)*x^3*y*z-3*w^2*y^2*z+(8*t-13)*w*x*y^2*z+7*x^2*y^2*z+(-t+2)*w*y^3*z+(12*t-20)*x*y^3*z+(-5*t+8)*w^3*z^2+(-2*t+4)*w^2*x*z^2+(3*t-6)*w*x^2*z^2+(4*t-6)*x^3*z^2+(-6*t+9)*w^2*y*z^2+(12*t-19)*w*x*y*z^2+(-3*t+17)*x^2*y*z^2+(t-2)*w*y^2*z^2+(-12*t+20)*x*y^2*z^2+(-2*t-5)*y^3*z^2+(-t+2)*w^2*z^3+(-2*t+3)*w*x*z^3+(-t-8)*x^2*z^3+(5*t-8)*w*y*z^3+(-16*t+26)*x*y*z^3+(-3*t+9)*y^2*z^3+(5*t-8)*w*z^4+(6*t-10)*x*z^4+(4*t-5)*y*z^4+(-t+1)*z^5;
jjj23_1 = w^4*y+t*w^2*x^2*y+(-5*t-3)*x^4*y-w^2*y^3+(t+1)*x^2*y^3+(t-1)*w^4*z+w^2*x^2*z+t*x^4*z+(-3*t+1)*w^2*y^2*z+(3*t+4)*x^2*y^2*z+(t-3)*w^2*y*z^2+(10*t+3)*x^2*y*z^2+(-7*t-2)*y^3*z^2+(-t+2)*w^2*z^3+(-7*t-3)*x^2*z^3+(6*t-3)*y^2*z^3+(-t+4)*y*z^4-z^5;
jjj23_2 = w^2*x^3-2*w*x^4+x^5+(t-2)*w^2*x^2*y+(2*t-4)*w*x^3*y+(-t+4)*x^4*y+(6*t-10)*w^2*x*y^2+(-6*t+10)*w*x^2*y^2+(2*t-3)*x^3*y^2+(-16*t+26)*w*x*y^3+(11*t-18)*x^2*y^3+(3*t-5)*w^4*z+(-2*t+3)*w^3*x*z+(-4*t+8)*w^2*x^2*z+(-2*t+1)*w*x^3*z+(t-1)*x^4*z+(-2*t+2)*w*x^2*y*z+(-4*t+8)*x^3*y*z+(3*t-5)*w^2*y^2*z+(8*t-11)*w*x*y^2*z+(-t-1)*x^2*y^2*z+(-2*t+4)*w*y^3*z+(24*t-40)*x*y^3*z+(-5*t+8)*w^3*z^2+(-13*t+21)*w^2*x*z^2+(17*t-26)*w*x^2*z^2+(5*t-10)*x^3*z^2+(-8*t+13)*w^2*y*z^2+(26*t-42)*w*x*y*z^2+(-17*t+25)*x^2*y*z^2+(t-2)*w*y^2*z^2+(-25*t+41)*x*y^2*z^2+(4*t-5)*y^3*z^2+(-8*t+13)*w^2*z^3+(8*t-13)*w*x*z^3+(-2*t+5)*x^2*z^3+(16*t-26)*w*y*z^3+(-32*t+52)*x*y*z^3+(-9*t+14)*y^2*z^3+(5*t-8)*w*z^4+(13*t-21)*x*z^4+(-2*t+3)*y*z^4+(5*t-8)*z^5;
jjj23_3 = w^3*x^2-3*w*x^4+2*x^5+(-t+3)*w^2*x^2*y+(-4*t+4)*w*x^3*y+(3*t-5)*x^4*y+(2*t-4)*w^2*x*y^2+(-8*t+13)*w*x^2*y^2+(6*t-8)*x^3*y^2+(20*t-32)*w*x*y^3+(-17*t+27)*x^2*y^3+(-3*t+5)*w^4*z+(2*t-3)*w^3*x*z+(6*t-9)*w^2*x^2*z+(2*t-5)*w*x^3*z+(-3*t+6)*x^4*z+(-4*t+6)*w^3*y*z+(-2*t+4)*w^2*x*y*z+(2*t-6)*w*x^2*y*z+(8*t-10)*x^3*y*z+(-5*t+7)*w^2*y^2*z+(-24*t+39)*w*x*y^2*z+(15*t-22)*x^2*y^2*z+(4*t-4)*w*y^3*z+(-32*t+48)*x*y^3*z+(14*t-23)*w^3*z^2+(-2*t+4)*w^2*x*z^2+(4*t-4)*w*x^2*z^2+(-20*t+28)*x^3*z^2+(17*t-28)*w^2*y*z^2+(-24*t+40)*w*x*y*z^2+(28*t-43)*x^2*y*z^2+(-4*t+5)*w*y^2*z^2+(32*t-50)*x*y^2*z^2+(-5*t+6)*y^3*z^2+(-5*t+8)*w^2*z^3+(12*t-19)*w*x*z^3+(-21*t+31)*x^2*z^3+(-10*t+16)*w*y*z^3+(34*t-54)*x*y*z^3+(16*t-25)*y^2*z^3+(-14*t+23)*w*z^4+(-10*t+16)*x*z^4+(-17*t+28)*y*z^4+(8*t-13)*z^5;
jjj23_4 = w^4*x-4*w*x^4+3*x^5+(t-1)*w^2*x^2*y-4*w*x^3*y+(t+3)*x^4*y+(8*t-15)*w^2*x*y^2+(-12*t+20)*w*x^2*y^2+(8*t-9)*x^3*y^2+(-12*t+20)*w*x*y^3+(5*t-9)*x^2*y^3+(3*t-5)*w^4*z+(-t+2)*w^3*x*z+(-3*t+7)*w^2*x^2*z-3*t*w*x^3*z+2*x^4*z+(-2*t+2)*w^3*y*z+2*w^2*x*y*z-2*t*w*x^2*y*z+(-2*t+6)*x^3*y*z+(t-3)*w^2*y^2*z+(t+2)*w*x*y^2*z+(6*t-12)*x^2*y^2*z+4*w*y^3*z+(16*t-32)*x*y^3*z+(-t+1)*w^3*z^2+(-17*t+28)*w^2*x*z^2+(25*t-35)*w*x^2*z^2-5*t*x^3*z^2+(-3*t+4)*w^2*y*z^2+(24*t-36)*w*x*y*z^2+(-8*t+9)*x^2*y*z^2+(-t-1)*w*y^2*z^2+(-19*t+33)*x*y^2*z^2+(3*t-4)*y^3*z^2+(-13*t+21)*w^2*z^3+(15*t-24)*w*x*z^3+(-12*t+20)*x^2*z^3+(16*t-26)*w*y*z^3+(-26*t+44)*x*y*z^3+(-4*t+6)*y^2*z^3+(t-1)*w*z^4+(13*t-21)*x*z^4+(-11*t+18)*y*z^4+(10*t-16)*z^5;
jjj23_5 = w^5-5*w*x^4+4*x^5+3*w^2*x^2*y+(-4*t+2)*w*x^3*y+(2*t-5)*x^4*y-w^3*y^2+(6*t-12)*w^2*x*y^2+(-14*t+25)*w*x^2*y^2+(12*t-14)*x^3*y^2+(14*t-22)*w*x*y^3+(-16*t+25)*x^2*y^3+w^4*z+(t-2)*w^3*x*z+(3*t-4)*w^2*x^2*z+(t-4)*w*x^3*z+(-3*t+7)*x^4*z+(-6*t+8)*w^3*y*z+(-2*t+6)*w^2*x*y*z+(2*t-6)*w*x^2*y*z+(6*t-8)*x^3*y*z+(-6*t+7)*w^2*y^2*z+(-25*t+40)*w*x*y^2*z+(21*t-27)*x^2*y^2*z+(4*t-2)*w*y^3*z+(-24*t+32)*x*y^3*z+(14*t-25)*w^3*z^2+(-12*t+22)*w^2*x*z^2+(20*t-25)*w*x^2*z^2+(-26*t+30)*x^3*z^2+(17*t-29)*w^2*y*z^2+(-10*t+20)*w*x*y*z^2+(29*t-42)*x^2*y*z^2+(-6*t+6)*w*y^2*z^2+(22*t-34)*x*y^2*z^2+(-5*t+3)*y^3*z^2+(-15*t+23)*w^2*z^3+(23*t-34)*w*x*z^3+(-32*t+43)*x^2*z^3+(20*t-30)*x*y*z^3+(17*t-26)*y^2*z^3+(-14*t+24)*w*z^4+(-2*t+4)*x*z^4+(-27*t+45)*y*z^4+(15*t-24)*z^5;
JJJ23 = ideal(jjj23_0,jjj23_1,jjj23_2,jjj23_3,jjj23_5);

time K23 = intersect( JJJ23, J11); 

---------
time JJJ23 = intersect( JJ23, J22 );
gens JJJ23;

toString JJJ23_1

-- CheckPoint
load "ExtendedCode_Setup.m2"
jjj23_0 = w^4+(-4*t-3)*w^3*x+(10*t+5)*w^2*x^2+(-8*t-5)*w*x^3+(2*t+2)*x^4+(-2*t-1)*w^3*y+(6*t+4)*w^2*x*y+(-8*t-5)*w*x^2*y+(4*t+2)*x^3*y-w^2*y^2+(2*t+3)*w*x*y^2+(-2*t-4)*x^2*y^2+(2*t+1)*w*y^3-4*t*x*y^3-w^3*z+(4*t+2)*w^2*x*z+(-6*t-3)*w*x^2*z+(2*t+2)*x^3*z+(2*t+2)*w^2*y*z+(-8*t-4)*w*x*y*z+(6*t+4)*x^2*y*z+(-2*t-1)*w*y^2*z+4*t*x*y^2*z-w^2*z^2+(2*t+1)*w*x*z^2-2*t*x^2*z^2+w*y*z^2+(2*t-2)*x*y*z^2+2*y^2*z^2+w*z^3-2*t*x*z^3-2*y*z^3;
jjj23_1 = w^3*x*y-2*t*w^2*x^2*y+(2*t+1)*w*x^3*y-2*x^4*y+(t-1)*w^3*y^2-2*w^2*x*y^2+(t+1)*w*x^2*y^2+(-2*t+2)*x^3*y^2-w*x*y^3+(-4*t+8)*x^2*y^3+(-t+1)*w*y^4+(8*t-12)*x*y^4+(2*t-3)*w^3*x*z-2*w^2*x^2*z+3*w*x^3*z+(-2*t+2)*x^4*z+(-3*t+5)*w^3*y*z+(-2*t+2)*w^2*x*y*z+(3*t-3)*w*x^2*y*z+(2*t-4)*x^3*y*z+w*x*y^2*z+(4*t-8)*x^2*y^2*z+(t-1)*w*y^3*z+(-8*t+12)*x*y^3*z+(-2*t+3)*w*x*y*z^2+(6*t-10)*x^2*y*z^2+(3*t-5)*w*y^2*z^2+(-10*t+16)*x*y^2*z^2+(-2*t+3)*w*x*z^3+(-2*t+4)*x^2*z^3+(3*t-5)*w*y*z^3+(4*t-6)*x*y*z^3;
jjj23_2 = w^2*x^3-2*w*x^4+x^5+(t-1)*w^2*x^2*y+(-4*t+4)*w*x^3*y+(-3*t+7)*x^4*y+(-5*t+8)*w^3*y^2+(-5*t+8)*w*x^2*y^2+(12*t-19)*x^3*y^2+(20*t-32)*w*x*y^3+(25*t-41)*x^2*y^3+(5*t-8)*w*y^4+(-52*t+84)*x*y^4+(-16*t+25)*w^3*x*z+4*w^2*x^2*z+(16*t-31)*w*x^3*z+(16*t-24)*x^4*z+(19*t-31)*w^3*y*z+(8*t-12)*w^2*x*y*z+(-17*t+25)*w*x^2*y*z+(-16*t+28)*x^3*y*z+(-8*t+12)*w^2*y^2*z+(-4*t+9)*w*x*y^2*z+(-48*t+76)*x^2*y^2*z+(-5*t+9)*w*y^3*z+(56*t-92)*x*y^3*z+(3*t-5)*w^3*z^2+(-9*t+15)*w^2*x*z^2+(11*t-17)*w*x^2*z^2-t*x^3*z^2+(15*t-24)*w^2*y*z^2+(-8*t+12)*w*x*y*z^2+(-36*t+59)*x^2*y*z^2+(-22*t+35)*w*y^2*z^2+(63*t-101)*x*y^2*z^2+(-5*t+8)*y^3*z^2+(12*t-19)*w*x*z^3+(12*t-20)*x^2*z^3+(-13*t+21)*w*y*z^3+(-32*t+52)*x*y*z^3+(20*t-32)*y^2*z^3+(-3*t+5)*w*z^4+(3*t-5)*x*z^4+(-5*t+8)*y*z^4;
jjj23_3 = w^3*x^2-3*w*x^4+2*x^5+2*w^2*x^2*y+(-6*t+2)*w*x^3*y+4*t*x^4*y+(-t+1)*w^3*y^2+(2*t-2)*w^2*x*y^2+(-9*t+12)*w*x^2*y^2+(8*t-10)*x^3*y^2+(18*t-28)*w*x*y^3+(-6*t+8)*x^2*y^3+(t-1)*w*y^4+(-8*t+12)*x*y^4+(-4*t+4)*w^3*x*z+(6*t+2)*w^2*x^2*z+(-2*t-12)*w*x^3*z+(6*t-4)*x^4*z+(2*t-4)*w^3*y*z+(4*t-4)*w^2*x*y*z+(-2*t-2)*w*x^2*y*z+4*x^3*y*z+(-8*t+10)*w^2*y^2*z+(-4*t+14)*w*x*y^2*z+(-14*t+18)*x^2*y^2*z+2*w*y^3*z+(8*t-16)*x*y^3*z+(t-2)*w^3*z^2+(-8*t+14)*w^2*x*z^2+(13*t-19)*w*x^2*z^2+(-10*t+12)*x^3*z^2+(14*t-22)*w^2*y*z^2+(-20*t+30)*w*x*y*z^2+(10*t-14)*x^2*y*z^2+(-4*t+5)*w*y^2*z^2+(10*t-14)*x*y^2*z^2+(-4*t+6)*y^3*z^2+(2*t-2)*w*x*z^3-2*x^2*z^3+(-12*t+20)*x*y*z^3+(18*t-28)*y^2*z^3+(-t+2)*w*z^4+(6*t-10)*x*z^4+(-10*t+16)*y*z^4;
JJJ23 = ideal( jjj23_0, jjj23_1, jjj23_2, jjj23_3 );

time K23 = intersect(JJJ23, J25);
gens K23;
degree K23_3

KK23 = ideal(K23_0, K23_1, K23_2);
time KKK23 = intersect(KK23, J8 );



--------
--------
--------
-- Case3: Cofactor Matrix associated to C1+C9+C17, but using less-symmetric choice of basis

-- B14 : 2*C1 + C9,17,2,4,12,19 (Same as Case1)

time JJ14 = intersect(J9,J17,J2,J4);
gens JJ14;

IB14 = ideal(JJ14_0)

IB14_0 % J12 == 0
IB14_0 % J19 == 0

-- B24: 2*C9 + C1,17,5,8,18 (Same as Case1)

JJ24 = intersect( J1, J17, J4, J5 );
gens JJ24 -- two generators, with degrees 3 and 4 respectively 
IB24 = ideal(JJ24_0);

IB24_0 % J8 == 0
IB24_0 % J18 == 0
    -- the cubic contains not only C1, C17, C4, C5, but also C8 and C18  

-- B34: 2*C17 + C1,9,8,15,20,25

time JJ34 = intersect( J1, J9, J8, J20);

IB34 = ideal(JJ34_0)

IB34_0 % J25 == 0
IB34_0 % J15 == 0

IB34_0

ib34 = (w^3 + 2*(2*t-3)*w^2*x + (-6*t+9)*w*x^2 + (2*t-4)*x^3 - w*y^2 -2/t*x*y^2 
    + (2*t-4)*w^2*z + (-8*t+12)*w*x*z - 2/t^4 * x^2*z + 2*y^2*z + (-2*t+3)*w*z^2
    + 4/t*x*z^2 )

-- B12: Same as Case 1

-- B23: 2*C8 + C9,4,5,18,17,15,20,25

time JJ23 = intersect( J9,J4,J5,J17);
gens JJ23;
degree JJ23_2

time JJJ23 = intersect( ideal(JJ23_0,JJ23_1,JJ23_2), J20);
time K23 = intersect( JJJ23, J25);
gens K23;
degree K23_0

IB23 = ideal(K23_0);

IB23_0 % J15 == 0
IB23_0 % J18 == 0

IB23_0

ib23 = ( w^4 + (-2*t+3)*w^3*x + (2*t-5)*w^2*x^2 + (2*t-3)*w*x^3 + (-2*t+4)*x^4
    + w^3*y - 2*w^2*x*y + (2*t-7)*w*x^2*y + (-2*t+4)*x^3*y - w^2*y^2 - 3*w*x*y^2
    + (2*t-6)*x^2*y^2 - w*y^3 + (-2*t+2)*x*y^3 + w^3*z + (2*t-2)*w^2*x*z + (-2*t+3)*w*x^2*z
    + (-4*t+6)*x^3*z + 2*t*w^2*y*z + 4*w*x*y*z + 2*1/t^4*x^2*y*z + (2*t+1)*w*y^2*z
    + 2*t*x*y^2*z + 2*y^3*z - w^2*z^2 - w*x*z^2 + (-2*t+2)*x^2*z^2 + (-2*t+3)*w*y*z^2
    + 2*(2*t-4)*x*y*z^2 + 2*y^2*z^2 - w*z^3 + 2*(2*t-4)*y*z^3 )

ib23 % IB23

-- B13: C1,2,4,12,19,17,8,15,20,25

time JJ13 = intersect(J1,J17,J2,J4,J12,J19); -- 141seconds
gens JJ13;
degree JJ13_1

load "ExtendedCode_Setup.m2"
-- pick generators of degree <= 5
jj13_0 = w^3*y-w^2*x*y+(2*t+1)*w*x^2*y+(-2*t-1)*x^3*y-w^2*y^2+(-2*t-1)*x^2*y^2-w*y^3+x*y^3+y^4+(-t-1)*w^3*z+(t+1)*w^2*x*z+(1/t)*w*x^2*z+((-1)/t)*x^3*z+t*w^2*y*z-3*t*x^2*y*z+((-1)/t)*w*y^2*z+(1/t)*x*y^2*z+t*y^3*z+(t+1)*w^2*z^2+((-1)/t)*x^2*z^2+(-2*t-1)*w*y*z^2+(2*t+1)*x*y*z^2+3*t*y^2*z^2+(t+1)*w*z^3+(-t-1)*x*z^3+t*y*z^3+(-t-1)*z^4;
jj13_1 = 2*t*w^5+2*t*w^4*x-2*t*w^3*x^2-2*t*w^2*x^3+(2*t+4)*w^2*x^2*y+(12*t+8)*w*x^3*y+(-6*t-4)*x^4*y-8*t*w^2*x*y^2+(10*t+4)*w*x^2*y^2+(-26*t-20)*x^3*y^2-4*t*w^2*y^3-4*w*x*y^3+(-10*t-12)*x^2*y^3-2*t*w*y^4+(6*t+4)*x*y^4+4*t*y^5+(-2*t-2)*w^4*z+(-4*t-4)*w^3*x*z+(6*t+4)*w^2*x^2*z+4*w*x^3*z-2*x^4*z+4*w^2*x*y*z+(24*t+20)*w*x^2*y*z+(-40*t-32)*x^3*y*z-4*t*w^2*y^2*z+4*t*w*x*y^2*z+(-34*t-28)*x^2*y^2*z+(-4*t-4)*w*y^3*z+(12*t+8)*x*y^3*z+(10*t+6)*y^4*z+(-20*t-10)*w^3*z^2+(24*t+14)*w^2*x*z^2+(6*t+6)*w*x^2*z^2+(-2*t-2)*x^3*z^2+(16*t+6)*w^2*y*z^2+(-12*t-4)*w*x*y*z^2+(-34*t-22)*x^2*y*z^2+(-12*t-10)*w*y^2*z^2+(36*t+22)*x*y^2*z^2+(28*t+26)*y^3*z^2+(20*t+14)*w^2*z^3+(-14*t-6)*x^2*z^3+(-20*t-16)*w*y*z^3+(28*t+20)*x*y*z^3+(36*t+26)*y^2*z^3+(18*t+10)*w*z^4+(-30*t-18)*x*z^4+(4*t+2)*y*z^4+(-18*t-12)*z^5;

JJ13 = ideal(jj13_0,jj13_1);

time JJJ13 = intersect(JJ13, J20);
gens JJJ13;

K13 = ideal(JJJ13_0,JJJ13_1);

-- may begin from here
k13_0 = w^4*y+(t-1)*w^3*x*y+(t+1)*w^2*x^2*y+(t+1)*w*x^3*y+(-3*t-2)*x^4*y-w^3*y^2-t*w^2*x*y^2+(-2*t-1)*w*x^2*y^2+(-3*t-2)*x^3*y^2-w^2*y^3+(-t+1)*w*x*y^3+t*x^2*y^3+w*y^4+t*x*y^4+(-t-1)*w^4*z-t*w^3*x*z+3*t*w^2*x^2*z+(-t+2)*w*x^3*z-x^4*z+(2*t-1)*w^3*y*z+2*w^2*x*y*z+(-2*t+1)*w*x^2*y*z+(-4*t-4)*x^3*y*z+(-2*t+2)*w^2*y^2*z+(t-2)*w*x*y^2*z-t*x^2*y^2*z+w*y^3*z+2*t*x*y^3*z+(t-1)*y^4*z+w^3*z^2+(3*t+1)*w^2*x*z^2+(-2*t+3)*w*x^2*z^2+(t-3)*x^3*z^2-2*t*w^2*y*z^2+(-t-1)*w*x*y*z^2+(3*t-1)*x^2*y*z^2+(4*t-2)*w*y^2*z^2+(2*t+5)*x*y^2*z^2+y^3*z^2+(2*t+1)*w^2*z^3+t*w*x*z^3+(-t-3)*x^2*z^3-w*y*z^3+(2*t+2)*x*y*z^3+3*y^2*z^3-w*z^4+(-3*t-1)*x*z^4+y*z^4-t*z^5;
k13_1 = w^5+w^4*x-w^3*x^2-w^2*x^3+(-3*t+4)*w^3*x*y+(5*t-5)*w^2*x^2*y+3*t*w*x^3*y+(-t+1)*x^4*y-2*w^3*y^2+(3*t-6)*w^2*x*y^2+(-2*t+1)*w*x^2*y^2+(-5*t+1)*x^3*y^2+(t-2)*w*x*y^3+(-5*t+7)*x^2*y^3+w*y^4+(-t+3)*x*y^4-t*w^4*z-w^3*x*z+2*w^2*x^2*z+(6*t-9)*w*x^3*z+(-5*t+8)*x^4*z+(t-1)*w^3*y*z+(2*t-4)*w^2*x*y*z+(-t-1)*w*x^2*y*z+(-8*t+8)*x^3*y*z+(-t+1)*w^2*y^2*z+(-4*t+9)*w*x*y^2*z+(5*t-5)*x^2*y^2*z+(t+1)*w*y^3*z+(2*t-2)*x*y^3*z-y^4*z-w^3*z^2+2*w^2*x*z^2+2*w*x^2*z^2+(-2*t+5)*x^3*z^2+(-3*t+2)*w^2*y*z^2+(-t-2)*w*x*y*z^2+(2*t-7)*x^2*y*z^2+(2*t-1)*w*y^2*z^2+(7*t-2)*x*y^2*z^2+3*t*y^3*z^2+(2*t-1)*w^2*z^3+(-2*t+1)*w*x*z^3+(2*t-7)*x^2*z^3+(-t+1)*w*y*z^3+(4*t-2)*x*y*z^3+(-t+2)*y^2*z^3+(-2*t-3)*x*z^4+(-t+2)*y*z^4+(-t+1)*z^5;

K13 = ideal(k13_0,k13_1);
time KK13 = intersect(K13, J25); 
gens KK13;

-- has unique quintic
kk13_0 = w^5+w^4*x-w^3*x^2-w^2*x^3+(t-2)*w^4*y+(-5*t+7)*w^3*x*y+(5*t-6)*w^2*x^2*y+(3*t-1)*w*x^3*y+2*x^4*y-t*w^3*y^2+(4*t-7)*w^2*x*y^2+(-t+1)*w*x^2*y^2+(-4*t+2)*x^3*y^2+(-t+2)*w^2*y^3+(3*t-5)*w*x*y^3+(-6*t+8)*x^2*y^3+(t-1)*w*y^4+(-2*t+4)*x*y^4+(-t+1)*w^4*z+(t-2)*w^3*x*z+(-3*t+5)*w^2*x^2*z+(9*t-14)*w*x^3*z+(-6*t+10)*x^4*z+(-2*t+3)*w^3*y*z+(4*t-8)*w^2*x*y*z+(2*t-5)*w*x^2*y*z+(-8*t+12)*x^3*y*z+(3*t-5)*w^2*y^2*z+(-7*t+14)*w*x*y^2*z+(6*t-6)*x^2*y^2*z+(2*t-1)*w*y^3*z+(-2*t+2)*y^4*z+(t-3)*w^3*z^2+(-2*t+3)*w^2*x*z^2+(5*t-6)*w*x^2*z^2+(-6*t+12)*x^3*z^2-t*w^2*y*z^2+(-t-1)*w*x*y*z^2+(-2*t-2)*x^2*y*z^2+(-4*t+7)*w*y^2*z^2+(10*t-10)*x*y^2*z^2+(4*t-2)*y^3*z^2+(t-1)*w^2*z^3+(-3*t+2)*w*x*z^3-2*x^2*z^3+(-2*t+3)*w*y*z^3+(4*t-4)*x*y*z^3+(2*t-4)*y^2*z^3+(-t+2)*w*z^4-4*x*z^4;

IB13 = ideal(kk13_0);


-----------
-----------
-----------
-- Case2: Cofactor Matrix associated to C1+C9+C21
    -- General technic: choose four Ci's who have "computationally simple" expression
       -- (such as 1,9,17.. the fraction 1/t does not appear), 
       -- and verify that the cubic in the intersection contains the remaining Ci's

-- B14 : 2*C1 + C9,21,16,18,3,6
time JJ14 = intersect(J9,J21,J3)
time JJJ14 = intersect(JJ14,J16)

IB14 = ideal(JJJ14_0)

IB14_0 % J3 == 0
IB14_0 % J18 == 0

IB14_0
    -- Use mathematica to simplify the coefficients
ib14 = w^3 - 2*(2*t+1) * w^2*x + 3*(2*t+1)*w*x^2 - (2*t+2)*x^3 + (2*t+2)*w^2*y - 4*(2*t+1)*w*x*y + (6*t+4)*x^2*y + (2*t+1)*w*y^2 - 4*t*x*y^2 - w*z^2 + 2*t*x*z^2 - 2*y*z^2;
ib14 % IB14 == 0


-- B24 : 2*C9 + C1,21,18,19,2,23
time JJ24 = intersect(J1,J2,J21)
time JJJ24 = intersect( JJ24, J23);

IB24 = ideal(JJJ24_0)

IB24_0 % J18 == 0
IB24_0 % J19 == 0


-- B34: 2*C21 + C1,9,16,19,7,26
time JJ34 = intersect(J1,J9,J26)
time JJJ34 = intersect(JJ34,J16)

IB34 = ideal(JJJ34_0)

IB34_0 % J7 == 0
IB34_0 % J19 == 0

IB34_0

ib34 = w^3 - 2*t^2*w^2*x + (2*t + 1)*w*x^2 - w*y^2 + 2* x*y^2 - 2* (2*t + 1) * w^2*z + 4 * (2*t  + 1)* w*x*z - 4*t*x^2*z + 2*t*y^2*z + 3 * (2*t + 1) * w*z^2 - 2*t^4*x*z^2 - 2*t^2*z^3;

ib34 % IB34


-- B12 : 2*C18 + C1,9,16,19,3,2,6,23
time JJ12 = intersect(J1,J9,J19)
time JJJ12 = intersect(JJ12,J2)
    -- So far good

JJJ12_1

jjj12 =( w^2*x*y - 2*(t+1)*w*x^2*y + (2*t+1)*x^3*y + 2*w*x*y^2 + 2*t*x^2*y^2 
   + (-2*t+1)*x*y^3 - t^2*w^2*x*z + 2*w*x^2*z + (t-1)*x^3*z + (-t+2)*w^2*y*z + (-2*t-4)*w*x*y*z
   + (t^4+2)*x^2*y*z + (2*t+2)*w*y^2*z +(t-1)*x*y^2*z
   + (-t-2)*y^3*z - w^2*z^2 + (2*t+2)*w*x*z^2 - 3*x^2*z^2 - 2*w*y*z^2 + (2*t+1)*x*y*z^2
   + (-4*t-1)*y^2*z^2 + (-3*t-1)*x*z^3 + t*y*z^3 + z^4
   ) -- replaces JJJ12_1

time JJJJ12 = intersect( ideal(JJJ12_0, jjj12) ,J16);

K12 = ideal(JJJJ12_0, JJJJ12_1);
time KK12 = intersect(K12, J23);

KK12_0

IB12 = ideal(KK12_0) -- Contained in J1,9,19,2,16,23

KK12_0 % J3 == 0
KK12_0 % J6 == 0

KK12_0

kk12 = (w^4 - w^3*x - w^2*x^2 + w*x^3 - w^3*y + 2*t*w^2*x*y + (-2*t-1)*w*x^2*y + 2*x^3*y - w^2*y^2
    + (2*t-3)*w*x*y^2 + 2*x^2*y^2 + w*y^3 + 2*(2*t-4)*x*y^3 + (2*t-3)*w^3*z - 2*w^2*x*z
    + 3*w*x^2*z + (-2*t+2)*x^3*z + (2*t-2)*w^2*y*z - 4*w*x*y*z + 2*t*x^2*y*z + w*y^2*z
    + 2*(2*t-4)*x*y^2*z + (2*t-5)*w^2*z^2 + (-2*t+7)*w*x*z^2 + (2*t-6)*x^2*z^2
    + (2*t-3)*w*y*z^2 + (-6*t+10)*x*y*z^2 + (-2*t+2)*y^2*z^2 + (-2*t+3)*w*z^3
    + (-2*t+4)*x*z^3 + (-4*t+6)*y*z^3 + (-2*t+4)*z^4
    ) 

kk12 % IB12 == 0 

-- B23 : 2*C19 + C9,21,16,18,2,7,23,26

time JJ23 = intersect(J9,J23,J26,J21);
time JJJ23 = intersect(JJ23, J7);

gens JJJ23;
degree JJJ23_2
degree JJJ23_1

JJJJ23 = ideal(JJJ23_0,JJJ23_1);

time K23 = intersect(JJJJ23, J16);

gens K23;
IB23 = ideal( K23_0) -- contained in C9,23,26,21,7,16

K23_0 % J2 == 0
K23_0 % J18 == 0

K23_0

k23 = ( w^4 + (-t)*w^3*x - w^2*x^2 + t*w*x^3 + t*w^3*y + (-5*t-2)*w*x^2*y + (2*t+2)*x^3*y - w^2*y^2
     + (3*t+2)*w*x*y^2 + (-4*t-2)*x^2*y^2+ (-t)*w*y^3 + 2*t*x*y^3 - t*w^3*z + (3*t+2)*w*x^2*z
     + (-2*t)*x^3*z + (-4)*(2*t+1)*w*x*y*z + (8*t+6)*x^2*y*z + (5*t+2)*w*y^2*z
     + (-2)*(4*t+3)*x*y^2*z + (2*t+2)*y^3*z - w^2*z^2 + (5*t+2)*w*x*z^2 + (-2)*(2*t+1)*x^2*z^2
     + (-t^4)*w*y*z^2 + (8*t+6)*x*y*z^2 + (-2)*(2*t+1)*y^2*z^2 + t*w*z^3 + (-2*t-2)*x*z^3
     + 2*t*y*z^3
    )

k23 % K23 == 0


-- B13 : 2*C16 + C1,21,18,19,3,6,7,26

load "ExtendedCode_Setup.m2"

time JJ13 = intersect(J1,J26,J3);
time JJJ13 = intersect(JJ13, J21);

JJJJ13 = ideal(JJJ13_0,JJJ13_1,JJJ13_2);

time K13 = intersect(JJJJ13, J7);
time KK13 = intersect(K13, J18);

gens KK13;

IB13 = ideal(KK13_0); -- contains C1,21,18,3,7,26

KK13_0 % J19 == 0
KK13_0 % J6 == 0

printWidth=150
KK13_0

kk13 = ( w^3*x - 2*w^2*x^2 + w*x^3 + (t-2)*w^3*y + (2*t-2)*w^2*x*y + (-t)*w*x^2*y
    + (4*t-7)*w*x*y^2 + (-2*t+4)*x^2*y^2 + (-t+2)*w*y^3
    + (-4*t+6)*x*y^3 + (t-1)*w^3*z + (-2*t)*w^2*x*z + (3*t-1)*w*x^2*z + (4*t-8)*x^3*z
    + 2*w^2*y*z - 4*w*x*y*z + (4*t-4)*x^2*y*z + (-3*t+5)*w*y^2*z
    + (-6*t+10)*x*y^2*z + (2*t-4)*y^3*z + w*x*z^2 + (-2*t+2)*x^2*z^2 + (-3*t+4)*w*y*z^2
    + (2*t)*x*y*z^2 + (4*t-8)*y^2*z^2 + (-t+1)*w*z^3 + 2*x*z^3
    + (-2*t+2)*y*z^3
)

kk13 % KK13

----------
----------
----------
-- Case1: Cofactor Matrix associated to C1+C9+C17

-- Finding equation corresponding to B14
time J24917 = intersect(J2,J4,J9,J17) -- has two generators, one degree 3, and the other degree 4
IB14 = ideal(J24917_0)  -- take degree 3 generator

IB14_0 % J19 == 0
IB14_0 % J12 == 0
    -- test whether this contains C12 and C19 

-- equation corresponding to B24
J11745 = intersect( J1, J17, J4, J5 );
gens J11745 -- two generators, with degrees 3 and 4 respectively 
IB24 = ideal(J11745_0);

IB24_0 % J8 == 0
IB24_0 % J18 == 0
    -- the cubic contains not only C1, C17, C4, C5, but also C8 and C18  


-- equation corresponding to B34
J1925 = intersect(J1,J9,J2,J5)
gens J1925 -- has 2 generators, only one is of degree 3

IB34 = ideal(J1925_0)

IB34_0 % J6 == 0
IB34_0 % J10 == 0


-- equation corresponding to B12
J1925 = intersect(J1,J9,J2,J5)

JTmp = intersect(J1925, J12); -- has 3 generators of degrees 4, 4, and higher
JTmp2 = intersect( ideal(JTmp_0, JTmp_1), J19); -- has 3 generators of degree 4 and higher

IB12 = ideal(JTmp2_0) -- Take the quartic generator

IB12_0 % J1 == 0
IB12_0 % J9 == 0
IB12_0 % J2 == 0
IB12_0 % J5 == 0
IB12_0 % J12 == 0
IB12_0 % J19 == 0
IB12_0 % J8 == 0
IB12_0 % J18 == 0


-- equation corresponding to B23
J91724 = intersect(J9, J17, J2, J4)

JTmp = intersect(J91724, J6); -- has 3 generators of degrees 4, 4, and higher
JTmp2 = intersect( ideal(JTmp_0, JTmp_1), J10);

IB23 = ideal(JTmp2_0)

IB23_0 % J9 == 0
IB23_0 % J17 == 0
IB23_0 % J2 == 0
IB23_0 % J4 == 0
IB23_0 % J8 == 0
IB23_0 % J18 == 0
IB23_0 % J6 == 0
IB23_0 % J10 == 0


-- equation corresponding to B13
J11745 = intersect(J1, J17, J4, J5)

JTmp = intersect(J11745, J12); -- has 3 generators of degrees 4, 4, and higher
JTmp2 = intersect( ideal(JTmp_0, JTmp_1), J19); -- has 3 generators of degree 4 and higher

IB13 = ideal(JTmp2_0) -- Take the quartic generator


IB13_0 % J1 == 0
IB13_0 % J17 == 0
IB13_0 % J4 == 0
IB13_0 % J5 == 0
IB13_0 % J12 == 0
IB13_0 % J19 == 0
IB13_0 % J6 == 0
IB13_0 % J10 == 0


==> anc/ExtendedCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    712740,      18192]
NotebookOptionsPosition[    669735,      17555]
NotebookOutlinePosition[    670464,      17581]
CellTagsIndexPosition[    670421,      17578]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7344394560626717`*^9, 3.734439461957444*^9}, 
   3.758962578332423*^9},
 FontSize->12,
 CellLabel->"In[1]:=",ExpressionUUID->"39514084-54d1-4410-8fb8-e9610afbc625"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"List", " ", "of", " ", "coordinates"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789695059400391*^9, 3.7896950653738213`*^9}, {
  3.7896983289687233`*^9, 3.7896984879307547`*^9}, {3.789698525755157*^9, 
  3.7896987985598803`*^9}, {3.789698890124449*^9, 3.789698892723639*^9}, {
  3.7896990365467777`*^9, 3.789699353114931*^9}},
 FontSize->12,
 CellLabel->"In[1]:=",ExpressionUUID->"3b581e01-d965-4906-a7e6-02b9fb4d8002"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Tau]", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "'"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NodeList", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "A", " ", "temporary", " ", "elements", " ", "to", " ", "make", " ", 
        "the", " ", "list", " ", "coherent", " ", "with", " ", "the", " ", 
        "extended", " ", "codes", " ", 
        RowBox[{"(", 
         RowBox[{"subspace", " ", "of", " ", 
          SuperscriptBox[
           SubscriptBox["F", "2"], "66"]}], ")"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", "\[Tau]"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "1", ",", "\[Tau]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"15", " ", "Nodes", " ", "of", " ", "Type", " ", "A"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", "\[Tau]"}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "1", ",", "\[Tau]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", "\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"\[Tau]", "'"}], ",", "1"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"30", " ", "Nodes", " ", "of", " ", "Type", " ", "B"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "\[Tau]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "\[Tau]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "\[Tau]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Tau]", ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", "0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", "0", ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "\[Tau]", ",", "0", ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "\[Tau]", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"\[Tau]", "'"}], ",", "\[Tau]", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "\[Tau]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "\[Tau]"}], ",", "0"}], "}"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"20", " ", "Nodes", " ", "of", " ", "Type", " ", "C"}], " ", 
      "*)"}], "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Coordinates", " ", "in", " ", "terms", " ", "of", " ", "A"}], 
    ",", "B", ",", 
    RowBox[{"C", " ", "orbits"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NodeIndices", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<\>\"", ",", " ", "\"\<(12)(34)\>\"", ",", " ", "\"\<(41)(25)\>\"", 
     ",", " ", "\"\<(31)(52)\>\"", ",", " ", "\"\<(51)(34)\>\"", ",", " ", 
     "\"\<(12)(53)\>\"", ",", " ", "\"\<(41)(53)\>\"", ",", " ", 
     "\"\<(31)(24)\>\"", ",", " ", "\"\<(51)(42)\>\"", ",", " ", 
     "\"\<(12)(45)\>\"", ",", " ", "\"\<(41)(32)\>\"", ",", " ", 
     "\"\<(31)(45)\>\"", ",", " ", "\"\<(51)(23)\>\"", ",", " ", 
     "\"\<(23)(45)\>\"", ",", " ", "\"\<(25)(34)\>\"", ",", " ", 
     "\"\<(24)(53)\>\"", ",", "\[IndentingNewLine]", "\"\<12(34)\>\"", ",", 
     " ", "\"\<41(25)\>\"", ",", " ", "\"\<31(52)\>\"", ",", " ", 
     "\"\<51(34)\>\"", ",", " ", "\"\<21(43)\>\"", ",", " ", "\"\<14(52)\>\"",
      ",", " ", "\"\<13(25)\>\"", ",", " ", "\"\<15(43)\>\"", ",", " ", 
     "\[IndentingNewLine]", "\"\<12(53)\>\"", ",", " ", "\"\<41(53)\>\"", ",",
      " ", "\"\<31(24)\>\"", ",", " ", "\"\<51(42)\>\"", ",", " ", 
     "\"\<21(35)\>\"", ",", " ", "\"\<14(35)\>\"", ",", " ", "\"\<13(42)\>\"",
      ",", " ", "\"\<15(24)\>\"", ",", "\[IndentingNewLine]", 
     "\"\<12(45)\>\"", ",", " ", "\"\<41(32)\>\"", ",", " ", "\"\<31(45)\>\"",
      ",", " ", "\"\<51(23)\>\"", ",", " ", "\"\<21(54)\>\"", ",", " ", 
     "\"\<14(23)\>\"", ",", " ", "\"\<13(54)\>\"", ",", " ", "\"\<15(32)\>\"",
      ",", "\[IndentingNewLine]", "\"\<23(45)\>\"", ",", " ", 
     "\"\<32(54)\>\"", ",", " ", "\"\<25(34)\>\"", ",", " ", "\"\<52(43)\>\"",
      ",", " ", "\"\<24(53)\>\"", ",", " ", "\"\<42(35)\>\"", " ", ",", 
     "\[IndentingNewLine]", "\"\<12\>\"", ",", " ", "\"\<41\>\"", ",", " ", 
     "\"\<31\>\"", ",", " ", "\"\<51\>\"", ",", " ", "\"\<21\>\"", ",", " ", 
     "\"\<14\>\"", ",", " ", "\"\<13\>\"", ",", " ", "\"\<15\>\"", ",", " ", 
     "\"\<53\>\"", ",", " ", "\"\<24\>\"", ",", " ", "\"\<35\>\"", ",", " ", 
     "\"\<42\>\"", ",", " ", "\"\<45\>\"", ",", " ", "\"\<32\>\"", ",", " ", 
     "\"\<54\>\"", ",", " ", "\"\<23\>\"", ",", " ", "\"\<34\>\"", ",", " ", 
     "\"\<25\>\"", ",", " ", "\"\<43\>\"", ",", " ", "\"\<52\>\""}], "}"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789695059400391*^9, 3.7896950653738213`*^9}, {
  3.7896983289687233`*^9, 3.7896984879307547`*^9}, {3.789698525755157*^9, 
  3.7896987985598803`*^9}, {3.789698890124449*^9, 3.789698892723639*^9}, {
  3.7896990365467777`*^9, 3.789699373327709*^9}, {3.789704216534943*^9, 
  3.789704220549065*^9}, {3.789713168710435*^9, 3.789713179992138*^9}, {
  3.8466350277197227`*^9, 3.846635048822564*^9}, {3.846635469985178*^9, 
  3.8466356942666197`*^9}, {3.846635821146165*^9, 3.846635990876791*^9}, {
  3.846636070324976*^9, 3.8466361248442*^9}, {3.853652446828677*^9, 
  3.853652447620841*^9}},
 FontSize->12,
 CellLabel->"In[2]:=",ExpressionUUID->"364f96f1-d992-43f3-a7ba-0c59817db8f1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Build", " ", "up", " ", "A_", "5"}], "-", "representation"}], " ",
   "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7589678595207577`*^9, 3.758967925579541*^9}, {
   3.758967955860104*^9, 3.758968005061399*^9}, {3.758968165330724*^9, 
   3.758968217181535*^9}, {3.758968301860688*^9, 3.758968386846656*^9}, {
   3.75896844996859*^9, 3.758968450376522*^9}, {3.758968505306014*^9, 
   3.758968508321982*^9}, {3.758968660525527*^9, 3.7589688134491577`*^9}, {
   3.758968858898087*^9, 3.758968897786813*^9}, {3.7589696219558496`*^9, 
   3.758969648995151*^9}, {3.758970722253504*^9, 3.7589707435747433`*^9}, {
   3.758990417122168*^9, 3.7589904254809647`*^9}, 3.7589953440482807`*^9, {
   3.759054481110709*^9, 3.759054493178873*^9}, {3.759054737335492*^9, 
   3.7590547809550447`*^9}, {3.759056404980165*^9, 3.75905644720965*^9}, {
   3.7590671439836197`*^9, 3.759067164329111*^9}, {3.759068006606361*^9, 
   3.759068043563332*^9}, {3.759068760343877*^9, 3.759068770938414*^9}, {
   3.7590714939423113`*^9, 3.759071532071295*^9}, {3.759071702451798*^9, 
   3.7590717047227163`*^9}, {3.759071805911323*^9, 3.759071808919174*^9}, 
   3.7590719904502783`*^9, {3.759072103999044*^9, 3.7590721321844807`*^9}, {
   3.759072387815518*^9, 3.759072390374694*^9}, {3.759073143134704*^9, 
   3.759073165116003*^9}, {3.7590739352444277`*^9, 3.759073944044281*^9}, {
   3.759074478848337*^9, 3.7590744925981283`*^9}, {3.759088746382473*^9, 
   3.7590887490557823`*^9}, 3.759090943637393*^9, {3.759140243123169*^9, 
   3.759140248123337*^9}, 3.7603487164967747`*^9, {3.788501419062195*^9, 
   3.788501430778824*^9}, {3.788501483175783*^9, 3.788501495539611*^9}, {
   3.789712310782835*^9, 3.789712314685977*^9}},
 FontSize->12,
 CellLabel->"In[6]:=",ExpressionUUID->"2d8e6c53-fe34-4593-b93d-f6688a064fc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"AppendBlock", ":", " ", 
     RowBox[{"Insert", " ", "block_", " ", "into", " ", "matrix_"}]}], ",", 
    " ", 
    RowBox[{"fitting", " ", 
     RowBox[{"block", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", "1"}], "]"}], "]"}], " ", "with", " ", 
     RowBox[{"matrix", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"AppendBlock", "[", 
      RowBox[{"i_", ",", "j_", ",", "matrix_", ",", "block_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", "l", ",", 
         RowBox[{"ret", "=", "matrix"}]}], "}"}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{
            RowBox[{"Dimensions", "[", "block", "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"l", "=", "1"}], ",", 
             RowBox[{"l", "\[LessEqual]", 
              RowBox[{
               RowBox[{"Dimensions", "[", "block", "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ret", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"k", "+", "i", "-", "1"}], ",", 
                  RowBox[{"l", "+", "j", "-", "1"}]}], "]"}], "]"}], " ", "=",
                " ", 
               RowBox[{
                RowBox[{"matrix", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"k", "+", "i", "-", "1"}], ",", 
                   RowBox[{"l", "+", "j", "-", "1"}]}], "]"}], "]"}], " ", 
                "+", " ", 
                RowBox[{"block", "[", 
                 RowBox[{"[", 
                  RowBox[{"k", ",", "l"}], "]"}], "]"}]}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"BlockDiagonal", " ", ":", " ", 
     RowBox[{"unify", " ", "the", " ", "given", " ", 
      RowBox[{"(", "rectangular", ")"}], " ", "matrices", " ", "into", " ", 
      "one", " ", "block", " ", "diagonal", " ", "matrix"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BlockDiagonal", "[", "matrix_", "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"s", "=", "1"}], ",", "ret", ",", 
         RowBox[{"size", "=", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"Length", "[", "matrix", "]"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"size", " ", "=", " ", 
            RowBox[{"size", " ", "+", " ", 
             RowBox[{"Dimensions", "[", 
              RowBox[{"matrix", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ret", " ", "=", " ", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i_", ",", "j_"}], "}"}], "\[Rule]", "0"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"size", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"size", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "]"}]}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"size", "=", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"Length", "[", "matrix", "]"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ret", " ", "=", " ", 
            RowBox[{"AppendBlock", "[", 
             RowBox[{
              RowBox[{"size", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"size", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "ret", ",", 
              RowBox[{"matrix", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"size", " ", "=", " ", 
            RowBox[{"size", " ", "+", 
             RowBox[{"Dimensions", "[", 
              RowBox[{"matrix", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Permutation", " ", "Matrices"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"H", " ", ":=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Z", "/", "2"}], "Z"}], ")"}], "3"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H", "=", " ", 
     RowBox[{"AbelianGroup", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HList", " ", "=", " ", 
     RowBox[{"GroupElements", "[", "H", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HMatrix", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HGen", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"G", " ", ":=", " ", 
     SubscriptBox["A", "5"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]G", "=", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]G", "=", 
     RowBox[{"Cycles", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "5"}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "=", 
     RowBox[{"PermutationGroup", "[", " ", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]G", ",", "\[Tau]G"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GList", "=", " ", 
     RowBox[{"GroupElements", "[", "G", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GMatrix", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GGen", " ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", ",", "0", ",", "0"}], ")"}], " ", "\[Element]", " ", "H"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hA", "=", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"T", ",", "T", ",", "T", ",", "T", ",", "T", ",", "T", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i_", ",", "j_"}], "}"}], "\[Rule]", "0"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"1", ",", "1", ",", "B", ",", "T"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"3", ",", "7", ",", "B", ",", "T"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"5", ",", "5", ",", "B", ",", "T"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", "=", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"7", ",", "3", ",", "B", ",", "T"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hB", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"B", ",", "B", ",", "B", ",", "T", ",", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hC", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"B", ",", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", "T", ",", "T", ",", 
        "T", ",", "T"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HGen", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"HGen", ",", " ", 
       RowBox[{"BlockDiagonal", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", "hA", ",", "hB", ",", "hC"}], 
         "}"}], "]"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"HGen", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
     SubscriptBox["h", "100"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{"HGen", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0", ",", "1", ",", "0"}], ")"}], " ", "\[Element]", " ", "H"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i_", ",", "j_"}], "}"}], "\[Rule]", "0"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"1", ",", "3", ",", "U", ",", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"3", ",", "1", ",", "U", ",", 
       RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hA", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"U", ",", "U", ",", "U", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", " ", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "2"}], "}"}]}], "}"}], "\[Rule]", "1"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hB", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"B", ",", "B", ",", "B", ",", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", "T", ",", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TT", " ", "=", " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i_", ",", "j_"}], "}"}], "\[Rule]", "0"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TT", " ", "=", " ", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"1", ",", "3", ",", "TT", ",", "T"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TT", " ", "=", " ", 
     RowBox[{"AppendBlock", "[", 
      RowBox[{"3", ",", "1", ",", "TT", ",", "T"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hC", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"B", ",", "T", ",", "T", ",", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", "TT"}], "}"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HGen", " ", "=", " ", 
     RowBox[{"Append", "[", 
      RowBox[{"HGen", ",", " ", 
       RowBox[{"BlockDiagonal", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", " ", "hA", ",", " ", "hB", 
          ",", " ", "hC"}], "}"}], "]"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"HGen", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
     SubscriptBox["h", "010"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{"HGen", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1"}], ")"}], " ", "\[Element]", " ", "H"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hA", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"TT", ",", "TT", ",", "TT", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B", " ", "=", 
     RowBox[{"Normal", "[", 
      RowBox[{"SparseArray", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "4"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "7"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"4", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"5", ",", "8"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"6", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"7", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"8", ",", "5"}], "}"}]}], "}"}], "\[Rule]", "1"}], ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hB", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"B", ",", "B", ",", "B", ",", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}], ",", "T"}], "}"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hC", " ", "=", " ", 
     RowBox[{"BlockDiagonal", "[", 
      RowBox[{"{", 
       RowBox[{"B", ",", "TT", ",", "TT", ",", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HGen", " ", "=", " ", 
     RowBox[{"Append", "[", 
      RowBox[{"HGen", ",", " ", 
       RowBox[{"BlockDiagonal", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", " ", "hA", ",", " ", "hB", 
          ",", " ", "hC"}], "}"}], "]"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"HGen", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
     SubscriptBox["h", "010"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixForm", "[", 
     RowBox[{"HGen", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Construct", " ", "\"\<HMatrix\>\""}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "the", " ", "list", " ", "consisting", " ", "of", " ", "elements", " ",
         "in", " ", "the", " ", "image", " ", "of", " ", 
        RowBox[{
         SubscriptBox["\[Rho]", "H"], ":", " ", "H"}]}], " ", "\[Rule]", " ", 
       
       RowBox[{"GL", 
        RowBox[{"(", 
         SuperscriptBox[
          SubscriptBox["F", "2"], "66"], ")"}], " ", "\[IndentingNewLine]", 
        "\t", "The", " ", "rule", " ", 
        RowBox[{"is", " ", ":", " ", 
         RowBox[{"HMatrix", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}]}]}], " ", "=", " ", 
      RowBox[{
       SubscriptBox["\[Rho]", "H"], 
       RowBox[{"(", " ", 
        RowBox[{"HList", "[", 
         RowBox[{"[", "j", "]"}], "]"}], " ", ")"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"GroupHom", " ", ":", " ", 
      RowBox[{
       RowBox[{"Compute", " ", "the", " ", "set"}], "-", 
       RowBox[{
       "theoretic", " ", "image", " ", "of", " ", "a", " ", "group", " ", 
        "homomorphism", " ", "G"}]}]}], " ", "\[Rule]", " ", 
     RowBox[{"GL", 
      RowBox[{"(", 
       SuperscriptBox[
        SubscriptBox["F", "2"], "66"], ")"}], " ", "based", " ", "on", " ", 
      "the", " ", "image", " ", "of", " ", "generators"}]}], " ", "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GroupHom", "[", 
      RowBox[{"Group_", ",", "GenMatrix_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Wordlist", ",", " ", "GList", ",", "T", ",", "i", ",", "j", ",", 
         RowBox[{"ret", "=", 
          RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"GList", " ", "=", " ", 
         RowBox[{"GroupElements", "[", "Group", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "GList", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"T", "=", 
            RowBox[{"IdentityMatrix", "[", "66", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Wordlist", " ", "=", " ", 
            RowBox[{"GroupElementToWord", "[", 
             RowBox[{"Group", ",", 
              RowBox[{"GList", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", 
              RowBox[{"Length", "[", "Wordlist", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Wordlist", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], " ", ">", " ", "0"}], ",", 
                " ", 
                RowBox[{"T", " ", "=", "  ", 
                 RowBox[{
                  RowBox[{"GenMatrix", "[", 
                   RowBox[{"[", "  ", 
                    RowBox[{"Wordlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", "]"}], "]"}], ".", 
                  "T"}]}]}], "  ", "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Wordlist", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], " ", "<", " ", "0"}], ",", 
                " ", 
                RowBox[{"T", " ", "=", "  ", 
                 RowBox[{
                  RowBox[{"Inverse", "[", 
                   RowBox[{"GenMatrix", "[", 
                    RowBox[{"[", "  ", 
                    RowBox[{"-", 
                    RowBox[{"Wordlist", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "]"}], 
                   "]"}], ".", "T"}]}]}], "  ", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"ret", " ", "=", " ", 
            RowBox[{"Append", "[", 
             RowBox[{"ret", ",", "T"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"HMatrix", " ", "=", " ", 
     RowBox[{"GroupHom", "[", 
      RowBox[{"H", ",", " ", "HGen"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Do", " ", "the", " ", "same", " ", "job", " ", "for", " ", "G"}], " ", 
     "=", " ", 
     SubscriptBox["A", "5"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Construct", " ", "the", " ", "matrix", " ", "associated", " ", "to", " ",
      "the", " ", "permutation", " ", 
     RowBox[{"(", " ", 
      RowBox[{"i", " ", "\[RightTeeArrow]", " ", 
       RowBox[{"Perm", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], " ", ")"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PermutationMatrix", "[", "Perm_", "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"TempList", "=", 
          RowBox[{"{", "}"}]}], ",", "g"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "Perm", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"TempList", " ", "=", " ", 
            RowBox[{"Append", "[", 
             RowBox[{"TempList", ",", " ", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Perm", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", "i"}], "}"}]}], "]"}]}],
            ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Normal", "[", 
         RowBox[{"SparseArray", "[", 
          RowBox[{
           RowBox[{"TempList", "\[Rule]", "1"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Length", "[", "Perm", "]"}], ",", 
             RowBox[{"Length", "[", "Perm", "]"}]}], "}"}]}], "]"}], 
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Sigma]A", " ", "=", " ", 
     RowBox[{"PermutationMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
       "10", ",", "15", ",", "5", ",", "2", ",", "12", ",", "8", ",", "1", 
        ",", "14", ",", "13", ",", "7", ",", "9", ",", "3", ",", "11", ",", 
        "6", ",", "4"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]B", " ", "=", " ", 
     RowBox[{"PermutationMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
       "22", ",", "30", ",", "9", ",", "6", ",", "18", ",", "29", ",", "13", 
        ",", "2", ",", "20", ",", "12", ",", "1", ",", "28", ",", "24", ",", 
        "16", ",", "5", ",", "27", ",", "25", ",", "15", ",", "17", ",", "3", 
        ",", "26", ",", "11", ",", "21", ",", "7", ",", "19", ",", "23", ",", 
        "14", ",", "10", ",", "4", ",", "8"}], "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Sigma]C", " ", "=", " ", 
     RowBox[{"PermutationMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
       "16", ",", "12", ",", "1", ",", "20", ",", "14", ",", "10", ",", "5", 
        ",", "18", ",", "4", ",", "17", ",", "8", ",", "19", ",", "13", ",", 
        "7", ",", "15", ",", "3", ",", "6", ",", "11", ",", "2", ",", "9"}], 
       "}"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"GGen", " ", "=", " ", 
     RowBox[{"Append", "[", " ", 
      RowBox[{"GGen", ",", " ", 
       RowBox[{"BlockDiagonal", "[", " ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", " ", "\[Sigma]A", ",", " ", 
          "\[Sigma]B", ",", " ", "\[Sigma]C"}], " ", "}"}], "]"}]}], "]"}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"GGen", "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      SubscriptBox["\[Rho]", "G"], 
      RowBox[{"(", "\[Sigma]", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"GGen", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[Tau]A", " ", "=", " ", 
     RowBox[{"PermutationMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
       "11", ",", "2", ",", "14", ",", "7", ",", "13", ",", "10", ",", "4", 
        ",", "8", ",", "9", ",", "6", ",", "1", ",", "15", ",", "5", ",", "3",
         ",", "12"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]B", " ", "=", " ", 
     RowBox[{"PermutationMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
       "19", ",", "6", ",", "27", ",", "11", ",", "23", ",", "2", ",", "28", 
        ",", "15", ",", "25", ",", "22", ",", "4", ",", "16", ",", "26", ",", 
        "18", ",", "8", ",", "12", ",", "17", ",", "14", ",", "1", ",", "29", 
        ",", "21", ",", "10", ",", "5", ",", "30", ",", "9", ",", "13", ",", 
        "3", ",", "7", ",", "20", ",", "24"}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]C", " ", "=", " ", 
     RowBox[{"PermutationMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
       "13", ",", "6", ",", "17", ",", "10", ",", "15", ",", "2", ",", "19", 
        ",", "12", ",", "16", ",", "4", ",", "14", ",", "8", ",", "1", ",", 
        "11", ",", "5", ",", "9", ",", "3", ",", "20", ",", "7", ",", "18"}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GGen", " ", "=", " ", 
     RowBox[{"Append", "[", " ", 
      RowBox[{"GGen", ",", " ", 
       RowBox[{"BlockDiagonal", "[", " ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", "1", "}"}], "}"}], ",", " ", "\[Tau]A", ",", " ", 
          "\[Tau]B", ",", " ", "\[Tau]C"}], " ", "}"}], "]"}]}], "]"}]}], 
    ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"GGen", "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      SubscriptBox["\[Rho]", "G"], 
      RowBox[{"(", "\[Tau]", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"GGen", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"GMatrix", " ", "=", " ", 
     RowBox[{"GroupHom", "[", 
      RowBox[{"G", ",", "GGen"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Extend", " ", "the", " ", "Code", " ", "by", " ", "action", " ", "of", 
     " ", "given", " ", "group", " ", "representation"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GroupSpan", "[", 
      RowBox[{"InputCode_", ",", "Representation_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ret", ",", " ", 
         RowBox[{"Extended", "=", 
          RowBox[{"{", "}"}]}], ",", " ", "dim", ",", " ", "i", ",", "ilen", 
         ",", "j", ",", "jlen"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Extended", "=", "InputCode"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ilen", "=", 
         RowBox[{"Length", "[", "InputCode", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"jlen", "=", 
         RowBox[{"Length", "[", "Representation", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "2"}], ",", 
             RowBox[{"j", "\[LessEqual]", "jlen"}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"Extended", ",", " ", 
                RowBox[{
                 RowBox[{"Representation", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ".", 
                 RowBox[{"InputCode", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], " ", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Extended", "=", 
            RowBox[{"RowReduce", "[", 
             RowBox[{"Extended", ",", " ", 
              RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"dim", "=", 
            RowBox[{"MatrixRank", "[", "Extended", "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ret", " ", "=", " ", 
         RowBox[{"Take", "[", 
          RowBox[{"Extended", ",", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "dim"}], "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"1", ",", "66"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.7589678595207577`*^9, 3.758967925579541*^9}, {
   3.758967955860104*^9, 3.758968005061399*^9}, {3.758968165330724*^9, 
   3.758968217181535*^9}, {3.758968301860688*^9, 3.758968386846656*^9}, {
   3.75896844996859*^9, 3.758968450376522*^9}, {3.758968505306014*^9, 
   3.758968508321982*^9}, {3.758968660525527*^9, 3.7589688134491577`*^9}, {
   3.758968858898087*^9, 3.758968897786813*^9}, {3.7589696219558496`*^9, 
   3.758969648995151*^9}, {3.758970722253504*^9, 3.7589707435747433`*^9}, {
   3.758990417122168*^9, 3.7589904254809647`*^9}, 3.7589953440482807`*^9, {
   3.759054481110709*^9, 3.759054493178873*^9}, {3.759054737335492*^9, 
   3.7590547809550447`*^9}, {3.759056404980165*^9, 3.75905644720965*^9}, {
   3.7590671439836197`*^9, 3.759067164329111*^9}, {3.759068006606361*^9, 
   3.759068043563332*^9}, {3.759068760343877*^9, 3.759068770938414*^9}, {
   3.7590714939423113`*^9, 3.759071532071295*^9}, {3.759071702451798*^9, 
   3.7590717047227163`*^9}, {3.759071805911323*^9, 3.759071808919174*^9}, 
   3.7590719904502783`*^9, {3.759072103999044*^9, 3.7590721321844807`*^9}, {
   3.759072387815518*^9, 3.759072390374694*^9}, {3.759073143134704*^9, 
   3.759073165116003*^9}, {3.7590739352444277`*^9, 3.759073944044281*^9}, {
   3.759074478848337*^9, 3.7590744925981283`*^9}, {3.759088746382473*^9, 
   3.7590887490557823`*^9}, 3.759090943637393*^9, {3.759140243123169*^9, 
   3.759140248123337*^9}, 3.7603487164967747`*^9, {3.788501419062195*^9, 
   3.788501430778886*^9}, {3.7885014694527893`*^9, 3.788501469699741*^9}, 
   3.789712314687539*^9, {3.78971255368636*^9, 3.7897125654100533`*^9}, {
   3.8356674341310453`*^9, 3.8356674416982737`*^9}, {3.835668149481285*^9, 
   3.835668163383856*^9}, {3.835672824726556*^9, 3.835672862042507*^9}, {
   3.8356729793182087`*^9, 3.8356730603263063`*^9}, {3.835673098296278*^9, 
   3.8356731330029993`*^9}, {3.835673213949904*^9, 3.835673217266801*^9}, {
   3.835673780427458*^9, 3.835673819834342*^9}, {3.8356745048819103`*^9, 
   3.835674507805325*^9}, {3.835675984468306*^9, 3.835676004656664*^9}},
 FontSize->12,
 CellLabel->"In[7]:=",ExpressionUUID->"a807f9fb-75e1-4eb9-a575-7774ac06246d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "starting", " ", "Code"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.758969673858428*^9, 3.758969677909019*^9}, {
   3.758969902553113*^9, 3.758970123479526*^9}, {3.7589702504816303`*^9, 
   3.758970674381401*^9}, {3.758970947260734*^9, 3.758970957308455*^9}, {
   3.758984667314929*^9, 3.758984687947611*^9}, {3.758991388057502*^9, 
   3.758991424658174*^9}, {3.7589916054785767`*^9, 3.758991610430708*^9}, {
   3.7590493453811703`*^9, 3.759049346204832*^9}, {3.7590498689486837`*^9, 
   3.759049871877007*^9}, {3.759054511892132*^9, 3.7590545617823153`*^9}, {
   3.759054591887385*^9, 3.75905459253585*^9}, {3.759054652961281*^9, 
   3.759054656297104*^9}, {3.7590547162356977`*^9, 3.7590547177317038`*^9}, {
   3.759054806614512*^9, 3.759054806886421*^9}, 3.759054853377551*^9, {
   3.75905565913908*^9, 3.7590557873731747`*^9}, {3.759056522461553*^9, 
   3.759056524972748*^9}, {3.759060575082329*^9, 3.7590606917250834`*^9}, {
   3.759061154700515*^9, 3.759061154994808*^9}, {3.759072051003724*^9, 
   3.759072067547921*^9}, {3.759075109952739*^9, 3.7590751853633013`*^9}, {
   3.75957875832032*^9, 3.759578798126995*^9}, 3.759579239971965*^9, {
   3.788501504508912*^9, 3.788501510424376*^9}, {3.788502440892432*^9, 
   3.7885024417680397`*^9}, {3.789262838296419*^9, 3.789262849182365*^9}},
 FontSize->12,
 CellLabel->"In[63]:=",ExpressionUUID->"b130065a-ea3f-4b33-a39d-2a514840e8a3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"v0", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "0", ",", 
      "0", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", 
      ",", "  ", "0", ",", "0", ",", "0", ",", "  ", "1", ",", "1", ",", "1", 
      ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "  ", "1", ",", 
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "  ", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
      ",", "1", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "  ", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
      ",", "1", ",", "1", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", 
      "  ", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", 
      "0", ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "strictly", " ", "even", " ", "set", " ", "from", " ", "the", " ", "nodes",
     " ", "of", " ", "Cayley", " ", "cubic"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v1", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", " ", "1", ",", "0", ",", "0", ",", "1", ",", "  ", "1", ",", 
      "0", ",", "0", ",", "1", ",", "  ", "0", ",", "0", ",", "0", ",", "0", 
      ",", "  ", "0", ",", "0", ",", "1", ",", "  ", "1", ",", "0", ",", "0", 
      ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "  ", "1", ",", 
      "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", 
      "  ", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
      "1", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", 
      "  ", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", 
      "0", ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"half", " ", "even", " ", "set", " ", "from", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Tau]w", "1"], "-", 
       SubscriptBox["w", "2"]}], "=", "0"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v2", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "1", ",", 
      "1", ",", "0", ",", "0", ",", "  ", "1", ",", "1", ",", "0", ",", "0", 
      ",", "  ", "1", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", "0", 
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "1", ",", 
      "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
      "  ", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", 
      ",", "0", ",", " ", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", 
      "  ", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", 
      "0", ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"half", " ", "even", " ", "set", " ", "from", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Tau]w", "2"], "-", 
       SubscriptBox["w", "3"]}], "=", "0"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v3", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "  ", "1", ",", "0", ",", "1", ",", "0", ",", "  ", "0", ",", 
      "0", ",", "0", ",", "0", ",", "  ", "1", ",", "0", ",", "1", ",", "0", 
      ",", "  ", "0", ",", "1", ",", "0", ",", "  ", "1", ",", "0", ",", "1", 
      ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "  ", "0", ",", 
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "  ", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", 
      ",", "0", ",", "  ", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", 
      "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", "0", ",", "0", ",", 
      "  ", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", 
      "0", ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"half", " ", "even", " ", "set", " ", "from", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Tau]w", "3"], "-", 
       SubscriptBox["w", "1"]}], "=", "0"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v4", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "  ", "0", ",", "0", ",", "1", ",", "0", ",", "  ", "0", ",", 
      "0", ",", "0", ",", "1", ",", "  ", "0", ",", "1", ",", "0", ",", "0", 
      ",", "  ", "0", ",", "0", ",", "0", ",", "  ", "0", ",", "0", ",", "0", 
      ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "  ", "0", ",", 
      "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
      "  ", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
      ",", "0", ",", "  ", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
      "0", ",", "  ", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
      ",", "0", ",", "0", ",", "  ", "0", ",", "1", ",", "0", ",", "0", ",", 
      "  ", "0", ",", "0", ",", "0", ",", "1", ",", "  ", "0", ",", "1", ",", 
      "0", ",", "0"}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"half", " ", "even", " ", "set", " ", "from", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        SubscriptBox["w", "0"]}], "-", 
       SubscriptBox["w", "1"], "-", 
       SubscriptBox["w", "2"], "-", 
       SubscriptBox["w", "3"]}], "=", "0"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.758969673858428*^9, 3.758969677909019*^9}, {
   3.758969902553113*^9, 3.758970123479526*^9}, {3.7589702504816303`*^9, 
   3.758970674381401*^9}, {3.758970947260734*^9, 3.758970957308455*^9}, {
   3.758984667314929*^9, 3.758984687947611*^9}, {3.758991388057502*^9, 
   3.758991424658174*^9}, {3.7589916054785767`*^9, 3.758991610430708*^9}, {
   3.7590493453811703`*^9, 3.759049346204832*^9}, {3.7590498689486837`*^9, 
   3.759049871877007*^9}, {3.759054511892132*^9, 3.7590545617823153`*^9}, {
   3.759054591887385*^9, 3.75905459253585*^9}, {3.759054652961281*^9, 
   3.759054656297104*^9}, {3.7590547162356977`*^9, 3.7590547177317038`*^9}, {
   3.759054806614512*^9, 3.759054806886421*^9}, 3.759054853377551*^9, {
   3.75905565913908*^9, 3.7590557873731747`*^9}, {3.759056522461553*^9, 
   3.759056524972748*^9}, {3.759060575082329*^9, 3.7590606917250834`*^9}, {
   3.759061154700515*^9, 3.759061154994808*^9}, {3.759072051003724*^9, 
   3.759072067547921*^9}, {3.759075109952739*^9, 3.7590751853633013`*^9}, {
   3.75957875832032*^9, 3.759578798126995*^9}, 3.759579239971965*^9, {
   3.788501504508912*^9, 3.788501510424376*^9}, {3.788502440892432*^9, 
   3.7885024417680397`*^9}, {3.789262838296419*^9, 3.789262849182456*^9}},
 FontSize->12,
 CellLabel->"In[64]:=",ExpressionUUID->"78dd89e5-51d1-48e4-8f60-38073a571768"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Generates", " ", "the", " ", "Code"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.789262860909459*^9, 3.789262872734136*^9}},
 FontSize->12,
 CellLabel->"In[69]:=",ExpressionUUID->"91341f7b-23c1-46c3-8805-1c27b5c048ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Initializes", "[", "Words_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ret", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "Words", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"ret", ",", " ", 
           RowBox[{"Words", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BaseCode", " ", "=", " ", 
   RowBox[{"Initializes", "[", 
    RowBox[{"{", "v4", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GCode", " ", "=", " ", 
   RowBox[{"GroupSpan", "[", 
    RowBox[{"BaseCode", ",", " ", "GMatrix"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "\"\<Dimension of the \!\(\*SubscriptBox[\(A\), \(5\)]\)-invariant code = \
\>\"", ",", " ", 
    RowBox[{"Dimensions", "[", "GCode", "]"}], ",", " ", "\"\<\\n\>\"", ",", 
    " ", 
    RowBox[{"MatrixForm", "[", "GCode", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HCode", " ", "=", " ", 
   RowBox[{"GroupSpan", "[", 
    RowBox[{"GCode", ",", " ", "HMatrix"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"GCode", " ", "!=", " ", "HCode"}], ",", " ", 
    RowBox[{"Print", "[", "\"\<GCode \[NotEqual] HCode\>\"", "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.759140539061735*^9, 3.7591406399745607`*^9}, {
   3.759140737686284*^9, 3.75914079868729*^9}, {3.75955573725229*^9, 
   3.759555738962968*^9}, {3.759556724667025*^9, 3.7595567249298773`*^9}, 
   3.788501516094412*^9, {3.788502443242869*^9, 3.78850244553686*^9}, {
   3.78926285734586*^9, 3.789262872734206*^9}, {3.83567593513503*^9, 
   3.835675939363349*^9}, {3.835676011847868*^9, 3.83567601549271*^9}},
 FontSize->12,
 CellLabel->"In[70]:=",ExpressionUUID->"66e36f28-b691-4d86-8115-40a65c1e355b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Weight", " ", "Enumeration"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7892629055945177`*^9, 3.7892629535984077`*^9}, {
  3.790660964501026*^9, 3.7906609823678617`*^9}},
 FontSize->12,
 CellLabel->"In[76]:=",ExpressionUUID->"ce3a2364-a138-4d1b-b7ba-5c2a118d8f60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Find", " ", "the", " ", "codeword", " ", "corresponding", " ", "to", " ", 
    "the", " ", "binary", " ", "expansion", " ", "of", " ", "the", " ", 
    "input", " ", "\"\<num\>\"", "\[IndentingNewLine]", "\t", 
    RowBox[{"eg", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Codeword", "[", 
        RowBox[{"Code", ",", " ", 
         RowBox[{"16", "+", "8", "+", "1"}]}], "]"}], " ", "returns", " ", 
       RowBox[{"Code", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "+", 
      RowBox[{"Code", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Code", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"Mod", " ", "2"}], ")"}]}]}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Codeword", "[", 
      RowBox[{"Code_", ",", "subsets_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "i", ",", "ilen", ",", "binsubsets", ",", "listsubset", ",", "word"}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"binsubsets", "=", 
         RowBox[{"IntegerDigits", "[", 
          RowBox[{"subsets", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"listsubset", "=", 
         RowBox[{
          RowBox[{"Length", "[", "binsubsets", "]"}], "+", "1", "-", 
          RowBox[{"Flatten", "[", 
           RowBox[{"Position", "[", 
            RowBox[{"binsubsets", ",", "1"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"Total", "[", 
           RowBox[{"Code", "[", 
            RowBox[{"[", " ", "listsubset", " ", "]"}], "]"}], "]"}], ",", 
          "2"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"OLDER", " ", "VERSION", "\[IndentingNewLine]", 
       RowBox[{"Codeword", "[", 
        RowBox[{"Code_", ",", "subset_"}], "]"}]}], " ", ":=", " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "ilen", ",", "subsetbin", ",", "word"}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"subsetbin", "=", 
          RowBox[{"IntegerDigits", "[", 
           RowBox[{"subset", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"word", "=", "0"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", "subsetbin", "]"}]}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"word", " ", "=", " ", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"word", " ", "+", " ", 
                RowBox[{
                 RowBox[{"subsetbin", "[", 
                  RowBox[{"[", "  ", 
                   RowBox[{
                    RowBox[{"Length", "[", "subsetbin", "]"}], "-", "i", "+", 
                    "1"}], " ", "]"}], "]"}], " ", "*", " ", 
                 RowBox[{"Code", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}]}], ",", " ", "2"}], 
              "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", "word"}]}], "\[IndentingNewLine]", "]"}]}], 
     ";"}], "\[IndentingNewLine]", "*)"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7591477698440533`*^9, 3.759147779796013*^9}, {
   3.759149476169791*^9, 3.759149476257662*^9}, 3.789262922785472*^9, {
   3.790660964501212*^9, 3.790660982368341*^9}, {3.790913544036688*^9, 
   3.790913544440836*^9}, {3.793325843069929*^9, 3.79332584334391*^9}, {
   3.835754905495379*^9, 3.835754935194418*^9}, {3.835755583311688*^9, 
   3.835755606698091*^9}, {3.8357601625949507`*^9, 3.835760178535247*^9}},
 FontSize->12,
 CellLabel->"In[77]:=",ExpressionUUID->"fda128d3-fcb2-4452-8612-c8c6e43c0586"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "weight", " ", "enumerator", " ", "of", " ", 
    "the", " ", "given", " ", "code"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"WeightEnumeration", "[", "Code_", "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "i", ",", "j", ",", "ilen", ",", "countlist", ",", "ibin", ",", "dim",
          ",", "v"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ilen", " ", "=", " ", 
         RowBox[{"2", "^", 
          RowBox[{"Length", "[", "Code", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"dim", "=", 
         RowBox[{
          RowBox[{"Dimensions", "[", "Code", "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"countlist", " ", "=", " ", 
         RowBox[{"Normal", "[", 
          RowBox[{"SparseArray", "[", 
           RowBox[{
            RowBox[{"i_", "\[Rule]", "0"}], ",", " ", "dim"}], "]"}], "]"}]}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"ilen", "-", "1"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"v", " ", "=", " ", 
            RowBox[{"Codeword", "[", 
             RowBox[{"Code", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{"countlist", "[", 
             RowBox[{"[", " ", 
              RowBox[{"Total", "[", "v", "]"}], " ", "]"}], "]"}], " ", "=", 
            " ", 
            RowBox[{
             RowBox[{"countlist", "[", 
              RowBox[{"[", " ", 
               RowBox[{"Total", "[", "v", "]"}], " ", "]"}], "]"}], " ", "+", 
             " ", "1"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", " ", "dim"}], ",", " ", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"countlist", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", "\[NotEqual]", " ", "0"}],
              " ", ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<Number of nonzero codewords with weight \>\"", ",", " ", 
                "i", ",", " ", "\"\< = \>\"", ",", " ", 
                RowBox[{"countlist", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "weight", " ", "enumerator", " ", "of", " ", "both", " ", "strict", " ", 
     "and", " ", "extended", " ", "code"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"StrictCode", " ", "=", " ", 
     RowBox[{"Take", "[", 
      RowBox[{"GCode", ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", 
         RowBox[{"Length", "[", "GCode", "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", "66"}], "}"}]}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Strict Code:\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"WeightEnumeration", "[", "StrictCode", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Extended Code:\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"WeightEnumeration", "[", "GCode", "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.759089459266604*^9, 3.7590896875217524`*^9}, {
   3.759089718914658*^9, 3.759089844343308*^9}, {3.7590899009061604`*^9, 
   3.759089971706979*^9}, {3.759090196714375*^9, 3.759090197368537*^9}, {
   3.759090657209076*^9, 3.759090673802237*^9}, {3.7590913042010117`*^9, 
   3.7590913042872953`*^9}, {3.759091693140459*^9, 3.7590917063328657`*^9}, {
   3.759091748702407*^9, 3.7590917511425467`*^9}, {3.759140020459552*^9, 
   3.75914003130828*^9}, {3.759147018328774*^9, 3.759147020206801*^9}, {
   3.7591471492452927`*^9, 3.759147178806767*^9}, {3.7591476843763123`*^9, 
   3.759147702520527*^9}, {3.759558379844389*^9, 3.759558379930921*^9}, 
   3.789262922785523*^9, {3.7906609645020103`*^9, 3.790660982368663*^9}, {
   3.8357601529993677`*^9, 3.8357601555524273`*^9}, {3.835764196335579*^9, 
   3.835764206617606*^9}},
 FontSize->12,
 CellLabel->"In[78]:=",ExpressionUUID->"6e1d5678-596b-494d-8dbf-1e0005a06b90"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Find", " ", "the", " ", "G"}], "-", 
   RowBox[{
   "orbit", " ", "of", " ", "the", " ", "given", " ", "set", " ", "of", " ", 
    "codewords"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.78927417508039*^9}, {3.7894677287184753`*^9, 3.789467767419504*^9}, {
   3.789467860789956*^9, 3.789467936338909*^9}, 3.789470071881481*^9, {
   3.7895302178517857`*^9, 3.789530220395441*^9}},
 FontSize->12,
 CellLabel->"In[84]:=",ExpressionUUID->"c92771e2-4f27-4863-a7a0-23944cbad61e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Given", " ", "a", " ", "set", " ", "codewords_", " ", "and", " ", "G"}],
      "-", "representation"}], ",", 
    RowBox[{
     RowBox[{"find", " ", "the", " ", "G"}], "-", "orbit"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"GOrbit", ",", "HoldAll"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"GOrbit", "[", 
      RowBox[{"codewords_", ",", "GMatrix_", ",", "GroupSpanningElement_"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j", ",", 
         RowBox[{"ilen", "=", 
          RowBox[{"Length", "[", "codewords", "]"}]}], ",", 
         RowBox[{"jlen", "=", 
          RowBox[{"Length", "[", "GMatrix", "]"}]}], ",", "tmp", ",", "ret"}],
         "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{"List", "[", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", "jlen"}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{
               "To", " ", "store", " ", "the", " ", "data", " ", "more", " ", 
                "concisely"}], ",", 
               RowBox[{
                RowBox[{
                "use", " ", "decimal", " ", "expansion", " ", "of", " ", 
                 "ret"}], " ", "\[Element]", " ", 
                SuperscriptBox[
                 SubscriptBox["F", "2"], "66"]}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tmp", "=", 
               RowBox[{"FromDigits", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"GMatrix", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ".", 
                  RowBox[{"codewords", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], ",", "2"}], "]"}]}], ";",
               "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Count", "[", 
                  RowBox[{"ret", ",", "tmp"}], "]"}], "==", "0"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"ret", ",", "tmp"}], "]"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"GroupSpanningElement", ",", " ", 
                   RowBox[{"{", 
                    RowBox[{"i", ",", 
                    RowBox[{"GList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}], ";"}]}], 
               RowBox[{"(*", " ", 
                RowBox[{
                "Record", " ", "which", " ", "codeword", " ", "and", " ", 
                 "which", " ", "group", " ", "element", " ", "generate", " ", 
                 "the", " ", "word"}], " ", "*)"}], "\[IndentingNewLine]", 
               "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Finding", " ", "the", " ", "set", " ", "of", " ", "weight", " ", "16", 
     " ", "half", " ", "even", " ", "sets"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GSpanElements", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HSpanElements", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W16SpanElements", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GSet", "=", 
     RowBox[{"GOrbit", "[", 
      RowBox[{
       RowBox[{"{", "v4", "}"}], ",", "GMatrix", ",", " ", "GSpanElements"}], 
      "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"A_", "5"}], "-", 
      RowBox[{"orbit", " ", "of", " ", "v4"}]}], " ", "\[Rule]", " ", 
     RowBox[{"20", " ", "codewords"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HSet", "=", 
     RowBox[{"GOrbit", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"v1", ",", "v2", ",", "v3"}], "}"}], ",", "HMatrix", ",", 
       "HSpanElements"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"H", "-", 
      RowBox[{"orbit", " ", "of", " ", 
       RowBox[{"{", 
        RowBox[{"v1", ",", "v2", ",", "v3"}], "}"}]}]}], " ", "\[Rule]", " ", 
     
     RowBox[{"6", " ", "codewords"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W16Set", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"GSet", ",", "HSet"}], "]"}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"results", " ", "the", " ", 
      RowBox[{"(", 
       RowBox[{"duplicate", "-", "free"}], ")"}], " ", "list", " ", "of", " ",
       "length", " ", "26"}], " ", ":", " ", 
     RowBox[{
      RowBox[{"the", " ", "15"}], "-", 
      RowBox[{"half", " ", "even", " ", "sets"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W16SpanElements", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"GSpanElements", ",", " ", "HSpanElements"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.78927417508039*^9}, {3.7894677287184753`*^9, 3.789467767419504*^9}, {
   3.789467860789956*^9, 3.789467936338909*^9}, 3.789470071881481*^9, {
   3.7895302178517857`*^9, 3.789530220395549*^9}, {3.7906634170095453`*^9, 
   3.790663552405196*^9}, {3.7906653048932953`*^9, 3.790665314970439*^9}, {
   3.808104591628642*^9, 3.808104608589628*^9}, {3.835756283297817*^9, 
   3.835756333293867*^9}, {3.835756365874283*^9, 3.835756366998909*^9}, {
   3.835756498288074*^9, 3.835756528583952*^9}, {3.835756649524892*^9, 
   3.835756656421064*^9}},
 FontSize->12,
 CellLabel->"In[85]:=",ExpressionUUID->"305ca840-466a-4ffa-a37e-1104dbbf777c"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Evaluate", " ", "how", " ", "many", " ", "codewords", " ", "of", " ", 
   "given", " ", "weight", " ", "are", " ", "generated", " ", "by", " ", 
   "taking", " ", "sums", " ", "of", " ", "\"\<k\>\"", " ", "elements", " ", 
   "in", " ", "the", " ", "given", " ", "set"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.78927417508039*^9}, {3.7894677287184753`*^9, 3.789467767419504*^9}, {
   3.789467860789956*^9, 3.789468255938116*^9}, {3.789468293125864*^9, 
   3.789468411312737*^9}, {3.789470081458022*^9, 3.789470301369269*^9}, {
   3.7894703436827917`*^9, 3.789470347410193*^9}, {3.7894705274678717`*^9, 
   3.789470548515026*^9}, {3.789470936144148*^9, 3.789470987447451*^9}, {
   3.789471036628046*^9, 3.789471332554585*^9}, {3.789471374791065*^9, 
   3.789471447089322*^9}, {3.789471568566012*^9, 3.78947160304324*^9}, {
   3.7894716432742643`*^9, 3.789471643456689*^9}, {3.7894716816119843`*^9, 
   3.78947171075502*^9}, {3.789471751120243*^9, 3.7894717662379293`*^9}, {
   3.7894718476788*^9, 3.789471878675295*^9}, {3.789472054434925*^9, 
   3.7894723558390217`*^9}, {3.789472393490354*^9, 3.7894725007199373`*^9}, {
   3.7894725775722837`*^9, 3.789472604097842*^9}, {3.7894727131847477`*^9, 
   3.789472717672776*^9}, {3.789472748768024*^9, 3.789472756318769*^9}, {
   3.7894729126519327`*^9, 3.789472930921773*^9}, {3.789472984584258*^9, 
   3.789473000447876*^9}, {3.789473075791481*^9, 3.789473114699407*^9}, {
   3.7894731533657637`*^9, 3.7894731819628563`*^9}, {3.7894733442988377`*^9, 
   3.7894733768075323`*^9}, {3.789530241709469*^9, 3.789530266544613*^9}, {
   3.806037634942071*^9, 3.806037637067588*^9}},
 FontSize->12,
 CellLabel->"In[94]:=",ExpressionUUID->"c26cd7fa-bca8-4f04-b505-a5263ded060c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "For", " ", "the", " ", "counting", " ", "of", " ", "nested", " ", 
    "loop"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CountNext", "[", 
      RowBox[{"Countlist_", ",", "Cap_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ret", ",", "flg", ",", "i", ",", 
         RowBox[{"ilen", "=", 
          RowBox[{"Length", "[", "Countlist", "]"}]}], ",", "valueatflg"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ret", "=", "Countlist"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Countlist", "[", 
            RowBox[{"[", "ilen", "]"}], "]"}], "<", "Cap"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ret", "[", 
            RowBox[{"[", "ilen", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"Countlist", "[", 
             RowBox[{"[", "ilen", "]"}], "]"}], "+", "1"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
            "if", " ", "the", " ", "last", " ", "element", " ", "of", " ", 
             "Countlist", " ", "acheives", " ", "the", " ", "maximum"}], ",", 
            " ", 
            RowBox[{"do", " ", "the", " ", "following"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"flg", "=", "ilen"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"ilen", "-", "1"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Countlist", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], " ", "<", " ", 
                 RowBox[{"Cap", "+", "i", "-", "ilen"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"flg", "=", "i"}], ";"}]}], "\[IndentingNewLine]", 
               "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"flg", "\[Equal]", "ilen"}], ",", 
             RowBox[{
              RowBox[{"ret", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "=", 
              RowBox[{"Cap", "+", "1"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"valueatflg", "=", 
               RowBox[{"Countlist", "[", 
                RowBox[{"[", "flg", "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"i", "=", "flg"}], ",", 
                RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
                RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ret", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "=", 
                  RowBox[{"valueatflg", "+", 
                   RowBox[{"(", 
                    RowBox[{"i", "-", "flg", "+", "1"}], ")"}]}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"kSpan", "[", 
      RowBox[{"GSet_", ",", "k_", ",", " ", "weight_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"tmpbin", ",", "tmp", ",", "ret", ",", 
         RowBox[{"Glen", "=", 
          RowBox[{"Length", "[", "GSet", "]"}]}], ",", 
         RowBox[{"looplist", "=", 
          RowBox[{"{", "}"}]}], ",", "i", ",", "testflg", ",", 
         RowBox[{"falsecnt", "=", "0"}], ",", "ConfigList", ",", " ", 
         RowBox[{"cnt111", "=", "0"}], ",", " ", 
         RowBox[{"cnt112", "=", "0"}], ",", " ", 
         RowBox[{"cnt122", "=", "0"}], ",", 
         RowBox[{"cnt222", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "k"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\t", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"looplist", ",", "i"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"looplist", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "<=", "Glen"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"tmpbin", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", "k"}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tmpbin", "=", 
               RowBox[{"tmpbin", "+", 
                RowBox[{"IntegerDigits", "[", 
                 RowBox[{
                  RowBox[{"GSet", "[", 
                   RowBox[{"[", "  ", 
                    RowBox[{"looplist", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "  ", "]"}], "]"}], ",", 
                  " ", "2", ",", "66"}], "]"}]}]}], " ", ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"tmpbin", " ", "=", " ", 
            RowBox[{"Mod", "[", 
             RowBox[{"tmpbin", ",", "2"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"tmp", " ", "=", " ", 
            RowBox[{"FromDigits", "[", 
             RowBox[{"tmpbin", ",", "2"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Total", "[", "tmpbin", "]"}], "\[Equal]", "weight"}], 
              " ", "&&", " ", 
              RowBox[{
               RowBox[{"Count", "[", 
                RowBox[{"ret", ",", "tmp"}], "]"}], "\[Equal]", "0"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"ret", ",", "tmp"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", 
            RowBox[{"(*", "   ", 
             RowBox[{"(*", " ", 
              RowBox[{"Configuration", " ", 
               RowBox[{"Test", " ", ":", " ", "BEGINS"}]}], " ", "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"ConfigList", "=", 
               RowBox[{"FromDigits", "[", 
                RowBox[{
                 RowBox[{"GSet", "[", 
                  RowBox[{"[", "looplist", "]"}], "]"}], ",", "2", ",", 
                 "66"}], "]"}]}], ";", "\[IndentingNewLine]", 
              RowBox[{"testflg", "=", 
               RowBox[{"TestConfiguration", "[", "ConfigList", "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"testflg", "\[Equal]", "False"}], ",", " ", 
                RowBox[{"falsecnt", "++"}]}], "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{"Configuration", " ", 
                RowBox[{"Test", " ", ":", " ", "ENDS"}]}], " ", "*)"}], " ", 
              "\[IndentingNewLine]", 
              RowBox[{"(*", " ", 
               RowBox[{"FindType", ":", " ", "Begins"}], " ", "*)"}], 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"looplist", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "\[LessEqual]", "20"}], ",",
                 " ", 
                RowBox[{"cnt111", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"looplist", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "20"}], 
                 " ", "&&", " ", 
                 RowBox[{
                  RowBox[{"looplist", "[", 
                   RowBox[{"[", "3", "]"}], "]"}], "\[GreaterEqual]", 
                  "21"}]}], ",", " ", 
                RowBox[{"cnt112", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"looplist", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "20"}], 
                 " ", "&&", " ", 
                 RowBox[{
                  RowBox[{"looplist", "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[GreaterEqual]", 
                  "21"}]}], ",", " ", 
                RowBox[{"cnt122", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"looplist", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "\[GreaterEqual]", "21"}], 
                " ", ",", " ", 
                RowBox[{"cnt222", "++"}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{"FindType", ":", " ", "Ends"}], " ", "*)"}], "   ", 
             "*)"}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"looplist", "=", 
            RowBox[{"CountNext", "[", 
             RowBox[{"looplist", ",", "Glen"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", "  ", 
         RowBox[{"(*", " ", 
          RowBox[{"Configuration", " ", 
           RowBox[{"Test", " ", ":", " ", 
            RowBox[{"Print", " ", "result"}]}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<There are \>\"", ",", " ", "falsecnt", ",", " ", 
            "\"\< codewords that fails to have the desired \
configuration.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{"FindType", ":", " ", 
            RowBox[{"Print", " ", "result"}]}], " ", "*)"}], 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Type(111): \>\"", ",", " ", "cnt111", ",", " ", 
            "\"\<    Type(112): \>\"", ",", " ", "cnt112", ",", " ", 
            "\"\<    Type(122): \>\"", ",", " ", "cnt122", ",", " ", 
            "\"\<    Type(222): \>\"", ",", " ", "cnt222"}], "]"}], ";"}], 
         " ", "*)"}], "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.78927417508039*^9}, {3.7894677287184753`*^9, 3.789467767419504*^9}, {
   3.789467860789956*^9, 3.789468255938116*^9}, {3.789468293125864*^9, 
   3.789468411312737*^9}, {3.789470081458022*^9, 3.789470301369269*^9}, {
   3.7894703436827917`*^9, 3.789470347410193*^9}, {3.7894705274678717`*^9, 
   3.789470548515026*^9}, {3.789470936144148*^9, 3.789470987447451*^9}, {
   3.789471036628046*^9, 3.789471332554585*^9}, {3.789471374791065*^9, 
   3.789471447089322*^9}, {3.789471568566012*^9, 3.78947160304324*^9}, {
   3.7894716432742643`*^9, 3.789471643456689*^9}, {3.7894716816119843`*^9, 
   3.78947171075502*^9}, {3.789471751120243*^9, 3.7894717662379293`*^9}, {
   3.7894718476788*^9, 3.789471878675295*^9}, {3.789472054434925*^9, 
   3.7894723558390217`*^9}, {3.789472393490354*^9, 3.7894725007199373`*^9}, {
   3.7894725775722837`*^9, 3.789472604097842*^9}, {3.7894727131847477`*^9, 
   3.789472717672776*^9}, {3.789472748768024*^9, 3.789472756318769*^9}, {
   3.7894729126519327`*^9, 3.789472930921773*^9}, {3.789472984584258*^9, 
   3.789473000447876*^9}, {3.789473075791481*^9, 3.789473114699407*^9}, {
   3.7894731533657637`*^9, 3.7894731819628563`*^9}, {3.7894733442988377`*^9, 
   3.7894733768075323`*^9}, {3.789530241709469*^9, 3.789530266544837*^9}, {
   3.78953237781295*^9, 3.7895324191378307`*^9}, {3.789532477252737*^9, 
   3.789532638486144*^9}, {3.7895352480194283`*^9, 3.7895352604922543`*^9}, {
   3.7895352996649513`*^9, 3.789535436796176*^9}, {3.7909135516215343`*^9, 
   3.790913551901429*^9}, {3.8280739829790373`*^9, 3.828073987356119*^9}, {
   3.835323997181272*^9, 3.8353240471816998`*^9}, {3.8357594187580547`*^9, 
   3.83575941947546*^9}, {3.835759477617275*^9, 3.835759533889617*^9}, {
   3.835759587361618*^9, 3.835759608241568*^9}, {3.835764961225786*^9, 
   3.8357649663097982`*^9}},
 FontSize->12,
 CellLabel->"In[95]:=",ExpressionUUID->"b8cdc121-d7d3-45e6-9aba-459078226103"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpanGSet", "=", 
   RowBox[{"kSpan", "[", 
    RowBox[{"W16Set", ",", "3", ",", "32"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.789530284595275*^9, 3.789530285120022*^9}, {
  3.789530508498823*^9, 3.789530508591627*^9}, {3.789532583279798*^9, 
  3.789532594006329*^9}, {3.7895335782239943`*^9, 3.789533582498247*^9}, {
  3.806037646890955*^9, 3.806037648678152*^9}, {3.8081939142532*^9, 
  3.808193915195909*^9}, {3.80819395242546*^9, 3.808193952576112*^9}, {
  3.808193993060199*^9, 3.808193993122634*^9}, {3.808793979159762*^9, 
  3.8087939842465057`*^9}},
 FontSize->12,
 CellLabel->"In[97]:=",ExpressionUUID->"063795a2-111f-478e-a6bc-6beb83ed848d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"On", " ", "31"}], "=", 
   RowBox[{"15", "+", 
    RowBox[{"24", " ", "decomposition"}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.816997109477107*^9, 3.8169971482298403`*^9}, 
   3.835323969079707*^9},
 FontSize->12,
 CellLabel->"In[98]:=",ExpressionUUID->"1592a38b-7e09-4059-91a6-a8f5d83853fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Find", " ", "the", " ", "even", " ", "set", " ", "of", " ", 
     "cardinality", " ", "24"}], ",", " ", 
    RowBox[{
    "which", " ", "CANNOT", " ", "be", " ", "written", " ", "as", " ", "a", 
     " ", "sum", " ", "of", " ", "two", " ", "plane", " ", "sections"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"list2", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "Print", "}"}], ",", " ", 
       RowBox[{"kSpan", "[", 
        RowBox[{"W16Set", ",", " ", "2", ",", " ", "24"}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"list4", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "Print", "}"}], ",", " ", 
       RowBox[{"kSpan", "[", 
        RowBox[{"W16Set", ",", " ", "4", ",", " ", "24"}], "]"}]}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"ProperEven24", " ", ":=", " ", 
     RowBox[{
     "65", " ", "even", " ", "sets", " ", "that", " ", "are", " ", "not", " ",
       "written", " ", "as", " ", "sum", " ", "of", " ", "two", " ", "planar",
       " ", "sections"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ProperEven24", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{"list4", ",", " ", "list2"}], "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8087946549820633`*^9, 3.808794729869738*^9}, {
   3.808795200021246*^9, 3.808795204365354*^9}, 3.808795377341785*^9, {
   3.8087954647571373`*^9, 3.808795497008793*^9}, {3.808795532267959*^9, 
   3.8087955367869463`*^9}, {3.8087956481930847`*^9, 3.808795693694467*^9}, {
   3.808795776462679*^9, 3.808795805593379*^9}, {3.809241152304882*^9, 
   3.809241171128622*^9}, {3.8169971014982758`*^9, 3.816997102205099*^9}, 
   3.81699714822999*^9, 3.835763446085306*^9},
 FontSize->12,
 CellLabel->"In[99]:=",ExpressionUUID->"e84dd3ea-3590-47cb-b8ee-5d25ea86325a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Assertion", ":", " ", 
    RowBox[{
     RowBox[{"the", " ", "remaining", " ", "390", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{"1690", "-", "1300"}]}], ")"}], " ", "31"}], "-", 
     RowBox[{
     "half", " ", "even", " ", "sets", " ", "are", " ", "the", " ", "sums", 
      " ", "of", " ", "half"}], "-", 
     RowBox[{"quadric", " ", "and", " ", "half"}], "-", 
     RowBox[{"linear", " ", "sections"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ProperJoin", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"ProperEven24", ",", " ", "W16Set"}], "]"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmplist", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "Print", "}"}], ",", " ", 
       RowBox[{"kSpan", "[", 
        RowBox[{"ProperJoin", ",", " ", "2", ",", " ", "32"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "There", " ", "are", " ", "two", " ", "classes", " ", "in", " ", "this", 
      " ", 
      RowBox[{"list", ".", " ", "\[IndentingNewLine]", 
       RowBox[{"(", "1", ")"}]}], " ", "half", " ", "even", " ", "sets", " ", 
      "of", " ", "cardinality", " ", "31", " ", "with", " ", "15"}], "+", 
     RowBox[{"24", " ", "decomposition", "\[IndentingNewLine]", 
      RowBox[{"(", "2", ")"}], " ", "even", " ", "sets", " ", "of", " ", 
      "cardinality", " ", "32", " ", "with", " ", "24"}], "+", 
     RowBox[{"24", " ", "decomposition"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Proper31", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "tmplist", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"tmplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ">=", 
          RowBox[{"2", "^", "65"}]}], ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "count", " ", "only", " ", "half", " ", "even", " ", "sets"}], " ", 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Proper31", ",", " ", 
            RowBox[{"tmplist", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", "Proper31", "]"}], "\[Equal]", "390", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "this", " ", "implies", " ", "that", " ", "the", " ", "above", " ", 
      "\"\<Assertion\>\"", " ", "is", " ", "true"}], " ", 
     "*)"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809669650714573*^9, 3.809669699302297*^9}, {
   3.809669739747698*^9, 3.8096697664349546`*^9}, {3.809669988225903*^9, 
   3.809670037708651*^9}, {3.809670071418972*^9, 3.8096700819511423`*^9}, {
   3.809670122599421*^9, 3.809670231107834*^9}, {3.813036551025906*^9, 
   3.8130365729378223`*^9}, {3.815105450926668*^9, 3.815105457391962*^9}, 
   3.816997148230124*^9, {3.8281460867350073`*^9, 3.8281460902102118`*^9}, {
   3.835763464218276*^9, 3.835763660173188*^9}},
 FontSize->12,
 CellLabel->
  "In[102]:=",ExpressionUUID->"1e0d89ff-b9e2-4c4d-b0c1-7921b3f63fb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    SubscriptBox["A", "5"], "-", 
    RowBox[{"Orbit", " ", "analysis"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"tmpSpanlist", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmpwordB", " ", "=", " ", 
     RowBox[{"IntegerDigits", "[", 
      RowBox[{
       RowBox[{"ProperEven24", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "2", ",", "66"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Proper24B", "=", 
     RowBox[{"GOrbit", "[", 
      RowBox[{
       RowBox[{"{", "tmpwordB", "}"}], ",", " ", "GMatrix", ",", " ", 
       "tmpSpanlist"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Proper24AC", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{"ProperEven24", ",", " ", "Proper24B"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"tmpwordA", "=", 
     RowBox[{"IntegerDigits", "[", 
      RowBox[{
       RowBox[{"Proper24AC", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", " ", "2", ",", " ", "66"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Proper24A", " ", "=", " ", 
     RowBox[{"GOrbit", "[", 
      RowBox[{
       RowBox[{"{", "tmpwordA", "}"}], ",", " ", "GMatrix", ",", " ", 
       "tmpSpanlist"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Proper24C", " ", "=", " ", 
     RowBox[{"Complement", "[", 
      RowBox[{"Proper24AC", ",", " ", "Proper24A"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813023834128104*^9, 3.813023888521536*^9}, {
   3.813023941824301*^9, 3.8130240294962254`*^9}, {3.813027430011476*^9, 
   3.81302746009175*^9}, {3.813036582861464*^9, 3.8130365839183702`*^9}, {
   3.8130369041311197`*^9, 3.813036909575008*^9}, {3.813036950234915*^9, 
   3.8130370143250523`*^9}, 3.816997148230176*^9, {3.8357640525258417`*^9, 
   3.835764054177451*^9}},
 FontSize->12,
 CellLabel->
  "In[107]:=",ExpressionUUID->"fd505da7-b643-43c3-ab13-f82a331fa429"],

Cell[BoxData[{
 RowBox[{"Length", "[", "Proper24A", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Proper24B", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Proper24C", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.815105477823187*^9, 3.815105489142243*^9}, 
   3.8169971482302322`*^9},
 FontSize->12,
 CellLabel->
  "In[114]:=",ExpressionUUID->"8262e7a3-64cf-4657-b75e-71e979f58044"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ProperJoinA", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"Proper24A", ",", " ", "W16Set"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmplist", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "Print", "}"}], ",", " ", 
     RowBox[{"kSpan", "[", 
      RowBox[{"ProperJoinA", ",", " ", "2", ",", " ", "32"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proper31A", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "tmplist", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmplist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ">=", 
        RowBox[{"2", "^", "65"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Count", " ", "only", " ", "the", " ", "half", " ", "even", " ", 
         "sets"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"Proper31A", ",", " ", 
          RowBox[{"tmplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProperJoinB", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"Proper24B", ",", " ", "W16Set"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmplist", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "Print", "}"}], ",", " ", 
     RowBox[{"kSpan", "[", 
      RowBox[{"ProperJoinB", ",", " ", "2", ",", " ", "32"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proper31B", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "tmplist", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmplist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ">=", 
        RowBox[{"2", "^", "65"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Count", " ", "only", " ", "the", " ", "half", " ", "even", " ", 
         "sets"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"Proper31B", ",", " ", 
          RowBox[{"tmplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ProperJoinC", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"Proper24C", ",", " ", "W16Set"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmplist", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "Print", "}"}], ",", " ", 
     RowBox[{"kSpan", "[", 
      RowBox[{"ProperJoinC", ",", " ", "2", ",", " ", "32"}], "]"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proper31C", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "tmplist", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tmplist", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ">=", 
        RowBox[{"2", "^", "65"}]}], ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Count", " ", "only", " ", "the", " ", "half", " ", "even", " ", 
         "sets"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"Proper31C", ",", " ", 
          RowBox[{"tmplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813037055775647*^9, 3.8130371070600643`*^9}, {
   3.813037453813694*^9, 3.813037454227975*^9}, {3.813037524609109*^9, 
   3.81303755163194*^9}, {3.815105459137314*^9, 3.815105468315982*^9}, 
   3.816997148230276*^9, {3.828146124468602*^9, 3.828146130440641*^9}},
 FontSize->12,
 CellLabel->
  "In[117]:=",ExpressionUUID->"8b17eca9-be50-414c-9c60-5bc654288a84"],

Cell[BoxData[{
 RowBox[{"Length", "[", "Proper31A", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Proper31B", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "Proper31C", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.81510554058774*^9, 3.815105561725236*^9}, 
   3.816997148230328*^9},
 FontSize->12,
 CellLabel->
  "In[129]:=",ExpressionUUID->"59f27521-dafa-4cbc-afaa-9319a8c86c07"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"OrbitDecompose", "[", 
    RowBox[{"decWords_", ",", " ", "GMatrix_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"Orbit", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"tmpWords", "=", "decWords"}], ",", " ", 
       RowBox[{"tmpSpanlist", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{"tmpWords", "\[NotEqual]", 
         RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tmpword", " ", "=", " ", 
          RowBox[{"IntegerDigits", "[", 
           RowBox[{
            RowBox[{"tmpWords", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", " ", "2", ",", " ", "66"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Orbit", " ", "=", " ", 
          RowBox[{"GOrbit", "[", 
           RowBox[{
            RowBox[{"{", "tmpword", "}"}], ",", " ", "GMatrix", ",", " ", 
            "tmpSpanlist"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"ret", ",", " ", "Orbit"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"tmpWords", "  ", "=", " ", 
          RowBox[{"Complement", "[", 
           RowBox[{"tmpWords", ",", " ", "Orbit"}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8130372995623198`*^9, 3.813037465557191*^9}, 
   3.816997148230371*^9},
 FontSize->12,
 CellLabel->
  "In[132]:=",ExpressionUUID->"c8988a65-ab0a-46aa-a721-84d9cc669116"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"OrbitsA", "=", 
   RowBox[{"OrbitDecompose", "[", 
    RowBox[{"Proper31A", ",", " ", "GMatrix"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OrbitsB", "=", 
   RowBox[{"OrbitDecompose", "[", 
    RowBox[{"Proper31B", ",", " ", "GMatrix"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OrbitsC", "=", 
   RowBox[{"OrbitDecompose", "[", 
    RowBox[{"Proper31C", ",", " ", "GMatrix"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813037455736225*^9, 3.813037491668346*^9}, {
   3.813037571590767*^9, 3.813037579149293*^9}, 3.816997148230414*^9},
 FontSize->12,
 CellLabel->
  "In[133]:=",ExpressionUUID->"20428f21-c064-43df-b35b-5e8bbbbce578"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Determine", " ", "the", " ", "type", " ", "of", " ", "M", " ", 
   RowBox[{"(", 
    RowBox[{"according", " ", "to", " ", 
     RowBox[{"Thm", ".", " ", "87"}]}], ")"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.815106794975865*^9, 3.815106830390163*^9}, {
   3.8151068627127743`*^9, 3.8151068902410393`*^9}, {3.81511089483701*^9, 
   3.815110894913274*^9}, {3.815112507984661*^9, 3.815112517319882*^9}, {
   3.81511280560454*^9, 3.8151128056588078`*^9}, {3.815113062818636*^9, 
   3.81511307038376*^9}, {3.816666418674397*^9, 3.816666421612484*^9}, {
   3.8166668943151903`*^9, 3.816666894402836*^9}, {3.816923872759288*^9, 
   3.816923872797241*^9}, {3.816923991341818*^9, 3.816923991429813*^9}, {
   3.8169241462339153`*^9, 3.8169241462767973`*^9}, {3.816924289121972*^9, 
   3.816924289198295*^9}, {3.816924440571415*^9, 3.816924443933688*^9}, {
   3.816924625444854*^9, 3.81692462841289*^9}, {3.816924670895015*^9, 
   3.816924670983403*^9}, {3.81692477754669*^9, 3.8169247776236067`*^9}, {
   3.816925348804824*^9, 3.816925349815332*^9}, {3.817102413905903*^9, 
   3.817102418662524*^9}, {3.8171024811365423`*^9, 3.817102481201981*^9}, {
   3.817102537218104*^9, 3.817102540017275*^9}, {3.8171025767627287`*^9, 
   3.817102661372973*^9}, {3.827902125445017*^9, 3.8279021440609503`*^9}, {
   3.8279806192448797`*^9, 3.827980637143557*^9}, {3.827980667224169*^9, 
   3.8279806902215567`*^9}, 3.827980790515517*^9, {3.8353241577923517`*^9, 
   3.835324159190505*^9}},
 FontSize->12,
 CellLabel->
  "In[136]:=",ExpressionUUID->"cf0af164-da67-49e9-93a3-b8a9764f2097"],

Cell[BoxData[{
 RowBox[{"FindDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"OrbitsA", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", " ", "ProperJoin", ",", " ", "2"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FindDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"OrbitsA", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", " ", "W16Set", ",", " ", "5"}], 
  "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.815106794975865*^9, 3.815106830390163*^9}, {
   3.8151068627127743`*^9, 3.8151068902410393`*^9}, {3.81511089483701*^9, 
   3.815110894913274*^9}, {3.815112507984661*^9, 3.815112517319882*^9}, {
   3.81511280560454*^9, 3.8151128056588078`*^9}, {3.815113062818636*^9, 
   3.81511307038376*^9}, {3.816666418674397*^9, 3.816666421612484*^9}, {
   3.8166668943151903`*^9, 3.816666894402836*^9}, {3.816923872759288*^9, 
   3.816923872797241*^9}, {3.816923991341818*^9, 3.816923991429813*^9}, {
   3.8169241462339153`*^9, 3.8169241462767973`*^9}, {3.816924289121972*^9, 
   3.816924289198295*^9}, {3.816924440571415*^9, 3.816924443933688*^9}, {
   3.816924625444854*^9, 3.81692462841289*^9}, {3.816924670895015*^9, 
   3.816924670983403*^9}, {3.81692477754669*^9, 3.8169247776236067`*^9}, {
   3.816925348804824*^9, 3.816925349815332*^9}, {3.817102413905903*^9, 
   3.817102418662524*^9}, {3.8171024811365423`*^9, 3.817102481201981*^9}, {
   3.817102537218104*^9, 3.817102540017275*^9}, {3.8171025767627287`*^9, 
   3.817102661372973*^9}, {3.827902125445017*^9, 3.8279021440609503`*^9}, {
   3.8279806192448797`*^9, 3.827980637143557*^9}, {3.827980667224169*^9, 
   3.8279806902215567`*^9}, 3.827980790515624*^9},
 FontSize->12,
 CellLabel->
  "In[137]:=",ExpressionUUID->"64f570a1-2ec2-4723-a5ef-752a046bff7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ProperJoin", "[", 
   RowBox[{"[", "72", "]"}], "]"}], "==", 
  RowBox[{"W16Set", "[", 
   RowBox[{"[", "7", "]"}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8279024920024233`*^9, 3.8279025659734383`*^9}, 
   3.827980790515707*^9},
 FontSize->12,
 CellLabel->
  "In[139]:=",ExpressionUUID->"e1bde5bd-f6ef-4043-be69-b19191d1a622"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"quadPart", " ", "=", " ", 
   RowBox[{"FindEquation", "[", 
    RowBox[{
     RowBox[{"ProperJoin", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", " ", "2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linPart", " ", "=", " ", 
   RowBox[{"FindEquation", "[", 
    RowBox[{
     RowBox[{"ProperJoin", "[", 
      RowBox[{"[", "72", "]"}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", " ", "1"}], 
    "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.815106922125029*^9, 3.8151069313373423`*^9}, {
   3.815110900484078*^9, 3.815110928035201*^9}, {3.815112588602487*^9, 
   3.8151125887915087`*^9}, {3.815112809249735*^9, 3.815112810405039*^9}, 
   3.8166664346199017`*^9, 3.816666897270213*^9, {3.8166669409504137`*^9, 
   3.816666944083658*^9}, {3.8169238752510347`*^9, 3.8169238782204723`*^9}, {
   3.816923994278393*^9, 3.816923995265609*^9}, {3.8169241497780743`*^9, 
   3.816924152385277*^9}, {3.8169242920585823`*^9, 3.816924300764017*^9}, {
   3.816924332660206*^9, 3.816924332759488*^9}, {3.8169243830119247`*^9, 
   3.816924476288784*^9}, {3.816924521257539*^9, 3.8169245592715607`*^9}, {
   3.816924631835259*^9, 3.816924633542515*^9}, {3.816924673798196*^9, 
   3.816924675101115*^9}, {3.816924782552332*^9, 3.816924783968837*^9}, {
   3.816925352392892*^9, 3.816925355024413*^9}, {3.817102421060754*^9, 
   3.8171024227965612`*^9}, {3.817102483634347*^9, 3.817102485859665*^9}, {
   3.8171025426186953`*^9, 3.81710254375282*^9}, {3.817102580105198*^9, 
   3.817102666154505*^9}, 3.827980790515868*^9},
 FontSize->12,
 CellLabel->
  "In[140]:=",ExpressionUUID->"2f1ab9cf-807f-4e79-97a4-68ed5bdd9b01"],

Cell[BoxData[{
 RowBox[{"quadPart", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"quadPart", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["a", 
       RowBox[{"z", "*", "z"}]], "\[Rule]", "1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"linPart", " ", "=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{"linPart", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["a", "z"], "\[Rule]", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.815106939730846*^9, 3.8151069817503853`*^9}, {
   3.81510702431047*^9, 3.8151070248708897`*^9}, {3.815110912105447*^9, 
   3.815110920878578*^9}, {3.815111077290491*^9, 3.815111088496017*^9}, {
   3.8151125987368593`*^9, 3.8151126015940733`*^9}, {3.816923945655154*^9, 
   3.816923952020618*^9}, {3.816924678319791*^9, 3.816924679668777*^9}, {
   3.81692536183252*^9, 3.816925362033162*^9}, {3.817102429836516*^9, 
   3.8171024299462767`*^9}, {3.817102548445788*^9, 3.817102548534131*^9}, {
   3.817102642418982*^9, 3.817102676178327*^9}, 3.8279807905159893`*^9},
 FontSize->12,
 CellLabel->
  "In[142]:=",ExpressionUUID->"d2493537-72f4-4f41-9629-ed8c9505162a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QuadraticMatrix", "[", 
    RowBox[{"equation_", ",", " ", "Vars_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ret", ",", " ", "multideg", ",", 
       RowBox[{"varlen", "=", 
        RowBox[{"Length", "[", "Vars", "]"}]}], ",", "pos1", ",", "pos2"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ret", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"varlen", ",", "varlen"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"multideg", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "varlen", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"multideg", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "=", "2"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"multideg", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "2"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"multideg", ",", " ", "2"}], "]"}], "\[Equal]", "True"}],
            ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"pos1", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"multideg", ",", "2"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"ret", "[", 
               RowBox[{"[", "pos1", "]"}], "]"}], "[", 
              RowBox[{"[", "pos1", "]"}], "]"}], "=", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"equation", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Vars", "[", 
                  RowBox[{"[", "pos1", "]"}], "]"}], ",", "0", ",", "2"}], 
                "}"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"o", "/", "w"}], "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"pos1", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"multideg", ",", "1"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"pos2", "=", 
             RowBox[{
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"multideg", ",", "1"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"ret", "[", 
               RowBox[{"[", "pos1", "]"}], "]"}], "[", 
              RowBox[{"[", "pos2", "]"}], "]"}], " ", "=", " ", 
             RowBox[{
              RowBox[{"1", "/", "2"}], "*", 
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{"equation", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Vars", "[", 
                   RowBox[{"[", "pos1", "]"}], "]"}], ",", "0", ",", "1"}], 
                 "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"Vars", "[", 
                   RowBox[{"[", "pos2", "]"}], "]"}], ",", "0", ",", "1"}], 
                 "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"ret", "[", 
               RowBox[{"[", "pos2", "]"}], "]"}], "[", 
              RowBox[{"[", "pos1", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"ret", "[", 
               RowBox[{"[", "pos1", "]"}], "]"}], "[", 
              RowBox[{"[", "pos2", "]"}], "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"multideg", "=", 
          RowBox[{"CountNextMultiDegree", "[", "multideg", "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.816911728909638*^9, 3.8169117323165913`*^9}, {
   3.816914236001656*^9, 3.816914252805703*^9}, {3.816914292588293*^9, 
   3.81691432828405*^9}, {3.8169160593746223`*^9, 3.8169161428011017`*^9}, {
   3.816916298491411*^9, 3.8169162985810013`*^9}, {3.816916348599123*^9, 
   3.816916409221631*^9}, {3.8169169377296867`*^9, 3.816917046270487*^9}, {
   3.816917097121644*^9, 3.81691727401018*^9}, {3.81691739572469*^9, 
   3.816917396049633*^9}, {3.816917546307679*^9, 3.816917548285983*^9}, {
   3.816920137410652*^9, 3.816920383426319*^9}, 3.827980790516253*^9},
 FontSize->12,
 CellLabel->
  "In[144]:=",ExpressionUUID->"4684edd8-5f05-494e-b5f9-00fc3947c3c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QuadraticMatrix", "[", 
   RowBox[{"quadPart", ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Det", "[", "%", "]"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.816916147740387*^9, 3.8169161501712437`*^9}, {
   3.816918329482986*^9, 3.816918330585635*^9}, {3.8169238865466146`*^9, 
   3.816923932164277*^9}, {3.816925370494989*^9, 3.816925375453669*^9}, 
   3.827980790516395*^9},
 FontSize->12,
 CellLabel->
  "In[145]:=",ExpressionUUID->"5906d1d6-ab30-4aef-82ce-46e2d8de5411"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"QuadraticMatrix", "[", 
    RowBox[{
     RowBox[{"quadPart", "/.", 
      RowBox[{"{", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "linPart"}], "+", "z"}]}], "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y"}], "}"}]}], "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Det", "[", "%", "]"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.816923963322693*^9, 3.8169239818673887`*^9}, {
   3.816924026892655*^9, 3.8169240280614862`*^9}, {3.816924249071916*^9, 
   3.816924264554628*^9}, {3.816924726943747*^9, 3.816924729765243*^9}, {
   3.81692479828062*^9, 3.816924809641716*^9}, {3.81699723649927*^9, 
   3.816997238231222*^9}, {3.81710244038783*^9, 3.817102513760257*^9}, {
   3.817102598419454*^9, 3.817102687731773*^9}, 3.827980790516551*^9},
 FontSize->12,
 CellLabel->
  "In[147]:=",ExpressionUUID->"b2556073-eda0-423f-92a2-ef9c7c74fcfb"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"quadPart", "/.", 
   RowBox[{"{", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{"x", "+", "y", "+", "z"}]}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.816666503335306*^9, 3.816666514868959*^9}, {
  3.816666981511907*^9, 3.816666982799488*^9}, {3.8279807773447*^9, 
  3.827980790516654*^9}},
 FontSize->12,
 CellLabel->
  "In[149]:=",ExpressionUUID->"2fc513db-d4e3-4dbd-bb66-dfa88868d8ac"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Check", " ", "whether", " ", "the", " ", "given", " ", "set", " ", "of", 
   " ", "codewards", " ", "spans", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"as", " ", 
      SubscriptBox["F", "2"]}], "-", 
     RowBox[{"vector", " ", "space"}]}], ")"}], " ", "the", " ", "whole", " ",
    "code"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.789273934058682*^9}, {3.78946769753478*^9, 3.789467701990321*^9}, {
   3.789530333054369*^9, 3.7895303380779257`*^9}},
 FontSize->12,
 CellLabel->
  "In[150]:=",ExpressionUUID->"c94238c5-1e17-46ac-be18-58ad4d9e773a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CodeMatrix", "=", 
   RowBox[{"List", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "W16Set", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"CodeMatrix", ",", 
       RowBox[{"IntegerDigits", "[", 
        RowBox[{
         RowBox[{"W16Set", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "2", ",", "66"}], "]"}]}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixRank", "[", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"CodeMatrix", ",", " ", 
      RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], "]"}], "\[Equal]", "13"}],
   ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.789273934058682*^9}, {3.78946769753478*^9, 3.789467701990431*^9}, {
   3.789862934227292*^9, 3.789862935183563*^9}, {3.790913558335565*^9, 
   3.7909135587287893`*^9}, {3.808794752016437*^9, 3.8087947553877373`*^9}},
 FontSize->12,
 CellLabel->
  "In[151]:=",ExpressionUUID->"a75ae635-d446-4b63-912c-14089176de7a"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Intersection", " ", "analysis"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.789273872690671*^9}, {3.789530357095296*^9, 3.789530369308622*^9}},
 FontSize->12,
 CellLabel->
  "In[154]:=",ExpressionUUID->"a09afbff-2a02-4a82-aeb4-7104e95a9201"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "sum", " ", "of", " ", "codewords", " ", "of", 
    " ", "the", " ", "given", " ", "subcode"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CodewordsSum", "[", 
      RowBox[{"decCode_", ",", "sublist_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ret", ",", "binCode", ",", "i", ",", 
         RowBox[{"ilen", "=", 
          RowBox[{"Length", "[", "sublist", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"binCode", "=", 
         RowBox[{"IntegerDigits", "[", 
          RowBox[{
           RowBox[{"decCode", "[", 
            RowBox[{"[", "sublist", "]"}], "]"}], ",", "2", ",", "66"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ret", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"Total", "[", "binCode", "]"}], ",", "2"}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ExtractStatistics", "[", 
      RowBox[{"decCode_", ",", "subList_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"char0sum", "=", "0"}], ",", "i", ",", 
         RowBox[{"ilen", "=", 
          RowBox[{"Length", "[", "subList", "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", " ", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"char0sum", " ", "=", " ", 
            RowBox[{"char0sum", " ", "+", " ", 
             RowBox[{"IntegerDigits", "[", 
              RowBox[{
               RowBox[{"decCode", "[", 
                RowBox[{"[", " ", 
                 RowBox[{"subList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}], ",", "2",
                ",", "66"}], "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}],
         ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "<", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<number of \>\"", ",", "i", ",", " ", 
             "\"\< in the list = \>\"", ",", " ", 
             RowBox[{"Count", "[", 
              RowBox[{"char0sum", ",", "i"}], "]"}]}], " ", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<number of \>\"", ",", "ilen", ",", " ", 
          "\"\< in the list (except the first digit) = \>\"", ",", " ", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"char0sum", ",", " ", "ilen"}], "]"}], "-", "1"}]}], " ", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Intersection", " ", "of", " ", "two", " ", 
     RowBox[{"(", 
      RowBox[{"half", "-"}], ")"}], "even", " ", "divisors", " ", 
     RowBox[{"CAUTION", ":", " ", 
      RowBox[{
      "We", " ", "do", " ", "not", " ", "count", " ", "the", " ", "first", 
       " ", "digit", " ", "that", " ", "corresponding", " ", "to", " ", "H", 
       " ", "part"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IntersectionMatrix", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], "*", 
       RowBox[{"IdentityMatrix", "[", "66", "]"}]}], " ", "+", " ", 
      RowBox[{"Normal", "[", " ", 
       RowBox[{"SparseArray", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "\[Rule]", "2"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"66", ",", "66"}], "}"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HalfIntersect", "[", 
      RowBox[{"codeword1_", ",", "codeword2_"}], "]"}], ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ret", "=", "0"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"ret", " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}], "*", 
         RowBox[{
         "codeword1", ".", "IntersectionMatrix", ".", "codeword2"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.789266121636097*^9, 3.789266137922983*^9}, {
   3.789266195489449*^9, 3.78926639606959*^9}, {3.789266460880665*^9, 
   3.789266471331955*^9}, {3.7892665681293364`*^9, 3.789266719386022*^9}, {
   3.789266755950039*^9, 3.7892667696742496`*^9}, {3.789266814798524*^9, 
   3.789266843441813*^9}, {3.789267117608201*^9, 3.7892673257570333`*^9}, {
   3.7892677900414343`*^9, 3.7892678326660547`*^9}, {3.7892681364921827`*^9, 
   3.7892681501725483`*^9}, {3.789268509693657*^9, 3.789268838897182*^9}, {
   3.789269060133748*^9, 3.789269060582047*^9}, {3.7892691250542173`*^9, 
   3.789269471504078*^9}, {3.789269682591693*^9, 3.789269684536619*^9}, 
   3.789269837201325*^9, {3.78927034834207*^9, 3.7892703536970053`*^9}, {
   3.789272753531529*^9, 3.789272753620817*^9}, {3.7892738011377373`*^9, 
   3.789273872690671*^9}, {3.789530357095296*^9, 3.7895304580912943`*^9}, {
   3.78953129024515*^9, 3.789531293098989*^9}, 3.789532035915216*^9, {
   3.789782963513126*^9, 3.7897829791437902`*^9}, {3.790913562937628*^9, 
   3.790913566716586*^9}, {3.828500417926169*^9, 3.8285004288029327`*^9}, {
   3.8357648145926323`*^9, 3.8357648275612288`*^9}, {3.8357648965054092`*^9, 
   3.835764900046074*^9}, {3.835765007507937*^9, 3.835765012559029*^9}, 
   3.835833186920238*^9},
 FontSize->12,
 CellLabel->
  "In[155]:=",ExpressionUUID->"b7d2bd5e-cf24-4be0-8fcc-846cf19d0731"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Test", " ", "function", " ", "for", " ", "the", " ", "configurations", " ",
    "of", " ", "codewords"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.789531232744445*^9, 3.789531259564062*^9}, {
  3.7895313037696247`*^9, 3.789531346784376*^9}, {3.789531405966053*^9, 
  3.789531569272365*^9}, {3.789531606518972*^9, 3.789531707091833*^9}, {
  3.789531842360697*^9, 3.789532008096674*^9}, {3.789532355235692*^9, 
  3.7895323580179873`*^9}},
 FontSize->12,
 CellLabel->
  "In[159]:=",ExpressionUUID->"8893e32c-0133-4202-8e6c-e4ef7b1f47a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TestConfiguration", "[", "binCodewords_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TestSet", "=", "binCodewords"}], ",", " ", 
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", "binCodewords", "]"}]}], ",", "Delta", ",", 
       "i", ",", "j", ",", 
       RowBox[{"char0sum", "=", "0"}], ",", "residueDelta", ",", "TestMatrix",
        ",", "intMatrix"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "len"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"char0sum", " ", "=", " ", 
          RowBox[{"char0sum", " ", "+", " ", 
           RowBox[{"binCodewords", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Delta", " ", "=", " ", 
       RowBox[{"Mod", "[", 
        RowBox[{"char0sum", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"residueDelta", " ", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{"char0sum", " ", "-", " ", "Delta"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"TestSet", ",", " ", "Delta"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"TestSet", ",", " ", "residueDelta"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"TestMatrix", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"15", ",", "3", ",", "3", ",", "11", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "15", ",", "3", ",", "11", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "15", ",", "11", ",", "5"}], "}"}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"intMatrix", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"len", ",", 
           RowBox[{"len", "+", "2"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "len"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"len", "+", "2"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"intMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
             RowBox[{"HalfIntersect", "[", " ", 
              RowBox[{
               RowBox[{"TestSet", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
               RowBox[{"TestSet", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"intMatrix", "\[Equal]", "TestMatrix"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.789531232744445*^9, 3.789531259564062*^9}, {
  3.7895313037696247`*^9, 3.789531346784376*^9}, {3.789531405966053*^9, 
  3.789531569272365*^9}, {3.789531606518972*^9, 3.789531707091833*^9}, {
  3.789531842360697*^9, 3.789532008096674*^9}, {3.789532355235692*^9, 
  3.789532358018128*^9}, {3.789533595007002*^9, 3.789533599865423*^9}},
 FontSize->12,
 CellLabel->
  "In[160]:=",ExpressionUUID->"f6143945-2ae6-4b63-a83e-46c18f3cfebb"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Veronese", " ", "Coordinates"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789700123648222*^9, 3.7897002603792067`*^9}, {
   3.789702387900283*^9, 3.7897024921311493`*^9}, {3.789702763193185*^9, 
   3.789702860832364*^9}, {3.789703050342505*^9, 3.789703131286227*^9}, {
   3.789703186390009*^9, 3.789703218367301*^9}, {3.7897033398437023`*^9, 
   3.789703601553632*^9}, {3.7897049806535587`*^9, 3.789705219256888*^9}, {
   3.789705300719116*^9, 3.789705525812437*^9}, {3.789705623723925*^9, 
   3.789705717595168*^9}, {3.789705847748955*^9, 3.789705892759906*^9}, 
   3.789705945760137*^9, {3.7897059868689537`*^9, 3.789706096611513*^9}, {
   3.789706208698338*^9, 3.789706228970495*^9}, {3.789706279022497*^9, 
   3.789706289944808*^9}},
 FontSize->12,
 CellLabel->
  "In[161]:=",ExpressionUUID->"e876be58-38a6-48bd-b7a3-34c22409bd17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CountNextMultiDegree", "[", "MultiDeg_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ret", "=", "MultiDeg"}], ",", 
        RowBox[{"totalDeg", "=", 
         RowBox[{"Total", "[", "MultiDeg", "]"}]}], ",", "LastNonzero", ",", 
        "i", ",", 
        RowBox[{"len", "=", 
         RowBox[{"Length", "[", "MultiDeg", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", 
          RowBox[{"len", "-", "1"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"MultiDeg", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "==", "0"}], "&&", 
          RowBox[{"i", "\[GreaterEqual]", "1"}]}], ",", 
         RowBox[{"i", "--"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"LastNonzero", "=", "i"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"0", "<", "LastNonzero"}], " ", "&&", " ", 
          RowBox[{"LastNonzero", "<", 
           RowBox[{"len", "-", "1"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"ret", "[", 
            RowBox[{"[", "LastNonzero", "]"}], "]"}], "--"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ret", "[", 
            RowBox[{"[", 
             RowBox[{"LastNonzero", "+", "1"}], "]"}], "]"}], "=", 
           RowBox[{"1", "+", 
            RowBox[{"ret", "[", 
             RowBox[{"[", "len", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ret", "[", 
            RowBox[{"[", "len", "]"}], "]"}], "=", "0"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", "else", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"ret", "[", 
            RowBox[{"[", 
             RowBox[{"len", "-", "1"}], "]"}], "]"}], "--"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ret", "[", 
            RowBox[{"[", "len", "]"}], "]"}], "++"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"LastNonzero", "\[Equal]", "0"}], ",", " ", 
         RowBox[{
          RowBox[{"ret", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "=", 
          RowBox[{"totalDeg", "+", "1"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Translate", " ", "a", " ", "given", " ", "linear", " ", "coordinates", 
    " ", "into", " ", "degree", " ", "deg_", " ", "Veronese", " ", 
    "coordinates"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetVeroneseCoordinates", "[", 
    RowBox[{"Coordinate_", ",", "deg_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], ",", " ", 
       RowBox[{"MultiDeg", "=", 
        RowBox[{"{", 
         RowBox[{"deg", ",", "0", ",", "0", ",", "0"}], "}"}]}], ",", 
       "EvaluatedVeroneseMonomial", ",", "multiplier"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MultiDeg", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "deg"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"EvaluatedVeroneseMonomial", "=", "1"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", "4"}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Coordinate", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], " ", "&&",
                " ", 
               RowBox[{
                RowBox[{"MultiDeg", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}]}], ",", 
              RowBox[{"(*", 
               RowBox[{"Do", " ", "nothing"}], "*)"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"EvaluatedVeroneseMonomial", " ", "=", 
                RowBox[{"EvaluatedVeroneseMonomial", "*", 
                 RowBox[{
                  RowBox[{"Coordinate", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "^", 
                  RowBox[{"MultiDeg", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"ret", ",", " ", "EvaluatedVeroneseMonomial"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"MultiDeg", "=", 
          RowBox[{"CountNextMultiDegree", "[", "MultiDeg", "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CodewordToVeroneseCoordinates", "[", 
     RowBox[{"binCodeword_", ",", "deg_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "2"}], ",", 
         RowBox[{"i", "\[LessEqual]", "66"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"binCodeword", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"ret", ",", " ", 
               RowBox[{"GetVeroneseCoordinates", "[", 
                RowBox[{
                 RowBox[{"NodeList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "deg"}], "]"}]}], 
              "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Converts", " ", "a", " ", "multidegree", " ", "into", " ", "a", " ", 
    "monomial", 
    RowBox[{"(", 
     RowBox[{"string", " ", "form"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StringMonomial", "[", "MultiDeg_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ret", "=", "\"\<\>\""}], ",", "i", ",", 
       RowBox[{"len", "=", 
        RowBox[{"Length", "[", "MultiDeg", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "len"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MultiDeg", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ret", " ", "=", " ", 
             RowBox[{"ret", " ", "<>", 
              RowBox[{"ToString", "[", " ", 
               RowBox[{
                RowBox[{
                 SubscriptBox["x", 
                  RowBox[{"i", "-", "1"}]], "^", 
                 RowBox[{"MultiDeg", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", "StandardForm"}], 
               "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789700123648222*^9, 3.7897002603792067`*^9}, {
   3.789702387900283*^9, 3.7897024921311493`*^9}, {3.789702763193185*^9, 
   3.789702860832364*^9}, {3.789703050342505*^9, 3.789703131286227*^9}, {
   3.789703186390009*^9, 3.789703218367301*^9}, {3.7897033398437023`*^9, 
   3.789703601553632*^9}, {3.7897049806535587`*^9, 3.789705219256888*^9}, {
   3.789705300719116*^9, 3.789705525812437*^9}, {3.789705623723925*^9, 
   3.789705717595168*^9}, {3.789705847748955*^9, 3.789705892759906*^9}, 
   3.789705945760137*^9, {3.7897059868689537`*^9, 3.789706096611513*^9}, {
   3.789706208698338*^9, 3.789706228970495*^9}, {3.789706279022497*^9, 
   3.789706289944869*^9}, {3.8091313003051033`*^9, 3.8091313151762753`*^9}, {
   3.809131345540984*^9, 3.809131346128731*^9}, {3.809131934080782*^9, 
   3.8091319431117983`*^9}, {3.809134494764167*^9, 3.809134495404232*^9}, {
   3.835841762295823*^9, 3.835841805882596*^9}, {3.835842103301949*^9, 
   3.835842105979745*^9}},
 FontSize->12,
 CellLabel->
  "In[162]:=",ExpressionUUID->"2cb66d18-1f01-4dc3-ba68-247403a03d38"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Find", " ", "the", " ", "hypersurfaces", " ", "passing", " ", "through", 
   " ", "the", " ", "given", " ", "sets", " ", "of", " ", "nodes"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.789700057014526*^9, 3.7897001166128397`*^9}, {
   3.789700284149938*^9, 3.789700359672686*^9}, {3.7897004111532*^9, 
   3.789700520257965*^9}, {3.789700583912671*^9, 3.7897006095954227`*^9}, 
   3.7897042703330107`*^9, {3.789704303956931*^9, 3.789704306171899*^9}, {
   3.789704429238558*^9, 3.789704446687529*^9}, {3.7897044814051657`*^9, 
   3.789704529352298*^9}, {3.789704884679185*^9, 3.7897049694131947`*^9}, {
   3.789706124185584*^9, 3.7897061483623238`*^9}, {3.7897063128516273`*^9, 
   3.78970632945551*^9}, {3.789706382726625*^9, 3.789706394503549*^9}, {
   3.789706655024458*^9, 3.789706808002762*^9}, {3.7897097619604807`*^9, 
   3.789709795281465*^9}, 3.828073116346734*^9},
 FontSize->12,
 CellLabel->
  "In[166]:=",ExpressionUUID->"1c4f4ee2-5c02-41a5-bc9c-94c215a9127f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ExtractEquations", "[", 
     RowBox[{"binCodewords_", ",", "totalDeg_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"itemlen", "=", 
         RowBox[{"Binomial", "[", 
          RowBox[{
           RowBox[{"3", "+", "totalDeg"}], ",", "3"}], "]"}]}], ",", 
        RowBox[{"len", "=", 
         RowBox[{"Length", "[", "binCodewords", "]"}]}], ",", 
        RowBox[{"VeroneseCoordinates", "=", 
         RowBox[{"{", "}"}]}], ",", "tmplist", ",", "i", ",", "j", ",", "v", 
        ",", "Av"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "len"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmplist", "=", 
           RowBox[{"CodewordToVeroneseCoordinates", "[", 
            RowBox[{
             RowBox[{"binCodewords", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "totalDeg"}], "]"}]}], ";",
           "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "tmplist", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Count", "[", 
                 RowBox[{"VeroneseCoordinates", ",", 
                  RowBox[{"tmplist", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}],
                ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"VeroneseCoordinates", ",", 
                  RowBox[{"tmplist", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ";"}]}], " ", 
              RowBox[{"(*", " ", 
               RowBox[{
               "Collect", " ", "the", " ", "Veronese", " ", "coordinates", 
                " ", "of", " ", "the", " ", "nodes", " ", "in", " ", 
                "binCodewords_"}], " ", "*)"}], "\[IndentingNewLine]", "]"}], 
             ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "VeroneseCoordinates", " ", "gives", " ", "the", " ", "linear", " ", 
         "system", " ", "whose", " ", "solutions", " ", "are", " ", "the", 
         " ", "coefficients", " ", "of", " ", "the", " ", "degree", " ", 
         "totalDeg_", " ", "polyonmials", " ", "passing", " ", "through", " ",
          "the", " ", "nodes"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"VeroneseCoordinates", "=", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"RowReduce", "[", "VeroneseCoordinates", "]"}], ",", " ", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", " ", "itemlen"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"v", "=", 
        RowBox[{"GetVeroneseCoordinates", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", 
          "totalDeg"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Av", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "itemlen"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"Av", ",", " ", 
            RowBox[{"Subscript", "[", 
             RowBox[{"a", ",", 
              RowBox[{"v", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"MatrixForm", "[", "VeroneseCoordinates", "]"}], ",", " ", 
         "\"\<\\t->\\t\>\"", ",", " ", 
         RowBox[{"MatrixForm", "[", 
          RowBox[{"VeroneseCoordinates", ".", "Av"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "VeroneseCoordinates"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Translate", " ", "the", " ", "result", " ", "of", " ", "ExtractEquations",
     " ", "into", " ", "the", " ", "equation", " ", "form"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixToEquations", "[", 
    RowBox[{"CoeffMatrix_", ",", "Coordinates_", ",", " ", "deg_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"retPoly", "=", "0"}], ",", " ", "VeroneseCoordinates", ",", 
       " ", "i", " ", ",", 
       RowBox[{"ilen", "=", 
        RowBox[{"Length", "[", "CoeffMatrix", "]"}]}], ",", "j", ",", "jlen", 
       ",", "jlen1", ",", " ", "depList", ",", 
       RowBox[{"depDualList", "=", 
        RowBox[{"{", "}"}]}], ",", "depPos", ",", " ", 
       RowBox[{"indepList", "=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{
       "indepListStr", "=", 
        "\"\<Independent variables are (Format: Subscript[a, \
...]):\\t\>\""}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"VeroneseCoordinates", "=", 
       RowBox[{"GetVeroneseCoordinates", "[", 
        RowBox[{"Coordinates", ",", " ", "deg"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"jlen", " ", "=", " ", 
       RowBox[{"Length", "[", "VeroneseCoordinates", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"depList", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", " ", 
         RowBox[{"{", "jlen", "}"}]}], "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Mark", " ", "1", " ", "if", " ", "the", " ", "corresponding", " ", 
        "variable", " ", "is", " ", "dependent"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"depPos", "=", 
          RowBox[{"Min", "[", 
           RowBox[{"Position", "[", 
            RowBox[{
             RowBox[{"CoeffMatrix", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", " ", "1", ",", "2"}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"depPos", " ", "\[NotEqual]", " ", "Infinity"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"depList", "[", 
              RowBox[{"[", "depPos", "]"}], "]"}], "=", "1"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"depDualList", ",", " ", "depPos"}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"indepList", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"depList", ",", " ", "0", ",", "2"}], "]"}], ",", "1"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"jlen1", "=", 
       RowBox[{"Length", "[", "indepList", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", "jlen1"}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"retPoly", " ", "=", " ", 
             RowBox[{"retPoly", " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"CoeffMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"indepList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "*", " ", 
                 RowBox[{"Subscript", "[", 
                  RowBox[{"a", ",", " ", 
                   RowBox[{"VeroneseCoordinates", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"indepList", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", "]"}], "]"}]}], 
                  "]"}]}], ")"}], "*", 
               RowBox[{"VeroneseCoordinates", "[", 
                RowBox[{"[", " ", 
                 RowBox[{"depDualList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}]}]}]}], 
            ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "jlen1"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"retPoly", " ", "=", " ", 
          RowBox[{"retPoly", " ", "+", " ", 
           RowBox[{
            RowBox[{"VeroneseCoordinates", "[", 
             RowBox[{"[", " ", 
              RowBox[{"indepList", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", "]"}], "]"}], "*", 
            RowBox[{"Subscript", "[", 
             RowBox[{"a", ",", " ", 
              RowBox[{"VeroneseCoordinates", "[", 
               RowBox[{"[", " ", 
                RowBox[{"indepList", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], " ", "]"}], "]"}]}], 
             "]"}]}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"indepListStr", "=", 
          RowBox[{"indepListStr", "<>", 
           RowBox[{"ToString", "[", " ", 
            RowBox[{
             RowBox[{"Subscript", "[", 
              RowBox[{"a", ",", " ", 
               RowBox[{"VeroneseCoordinates", "[", 
                RowBox[{"[", " ", 
                 RowBox[{"indepList", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], " ", "]"}], "]"}]}], "]"}], 
             ",", " ", "StandardForm"}], " ", "]"}], "<>", "\"\< \>\""}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "indepListStr", "]"}], ";", "\[IndentingNewLine]",
       "retPoly"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.789700057014526*^9, 3.7897001166128397`*^9}, {
   3.789700284149938*^9, 3.789700359672686*^9}, {3.7897004111532*^9, 
   3.789700520257965*^9}, {3.789700583912671*^9, 3.7897006095954227`*^9}, 
   3.7897042703330107`*^9, {3.789704303956931*^9, 3.789704306171899*^9}, {
   3.789704429238558*^9, 3.789704446687529*^9}, {3.7897044814051657`*^9, 
   3.789704529352298*^9}, {3.789704884679185*^9, 3.7897049694131947`*^9}, {
   3.789706124185584*^9, 3.7897061483623238`*^9}, {3.7897063128516273`*^9, 
   3.78970632945551*^9}, {3.789706382726625*^9, 3.789706394503549*^9}, {
   3.789706655024458*^9, 3.789706808002762*^9}, {3.7897097619604807`*^9, 
   3.789709795281589*^9}, {3.7897119067444563`*^9, 3.7897119149348307`*^9}, {
   3.789871264162532*^9, 3.789871272869853*^9}, {3.789871334350668*^9, 
   3.789871412932599*^9}, {3.78987144697513*^9, 3.789871453129114*^9}, {
   3.789871607054318*^9, 3.789871643290456*^9}, {3.7898716757017927`*^9, 
   3.789871900819447*^9}, {3.789871968970253*^9, 3.789872102768573*^9}, {
   3.789872138647306*^9, 3.789872162383113*^9}, {3.789872744100662*^9, 
   3.7898729464575653`*^9}, {3.789873066914424*^9, 3.7898730761847267`*^9}, {
   3.789873375672598*^9, 3.789873516583486*^9}, {3.789873558107284*^9, 
   3.7898737184692373`*^9}, {3.789873752129835*^9, 3.789873782414433*^9}, {
   3.789873824410802*^9, 3.789873849401143*^9}, {3.789873894579349*^9, 
   3.7898739029485703`*^9}, {3.789873946769328*^9, 3.789873959480729*^9}, {
   3.789874053589862*^9, 3.789874090218732*^9}, {3.789874137516094*^9, 
   3.789874137773159*^9}, {3.789874172965184*^9, 3.789874280832753*^9}, {
   3.78987443147217*^9, 3.789874507488377*^9}, {3.789874834821105*^9, 
   3.7898750509365377`*^9}, {3.7898750813005333`*^9, 3.789875149521636*^9}, {
   3.7898751951176367`*^9, 3.7898752190812187`*^9}, {3.789875251741441*^9, 
   3.789875291184214*^9}, {3.7898754316428213`*^9, 3.7898755096952467`*^9}, {
   3.789875605287719*^9, 3.789875907523508*^9}, {3.789876058773038*^9, 
   3.7898760598401937`*^9}, {3.809131713321204*^9, 3.8091317313881483`*^9}, {
   3.809131782862187*^9, 3.8091318121319323`*^9}, {3.809133974558566*^9, 
   3.809133974722034*^9}, {3.80913415482248*^9, 3.809134204629101*^9}, {
   3.809134386798965*^9, 3.8091343902376432`*^9}, {3.835842293771123*^9, 
   3.835842315224146*^9}, {3.835842421267798*^9, 3.8358424961359577`*^9}, {
   3.835842599165368*^9, 3.835842610122086*^9}},
 FontSize->12,
 CellLabel->
  "In[167]:=",ExpressionUUID->"7c513d94-a568-49d6-83f4-9d3c651612fd"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Decomposition", " ", "Modules"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.790990549611533*^9, 3.790990560301173*^9}},
 FontSize->12,
 CellLabel->
  "In[169]:=",ExpressionUUID->"2079b88d-4bd2-4b7d-bbfd-cab4d08f1914"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Find", " ", "sub"}], "-", 
    RowBox[{
    "sum", " ", "giving", " ", "31", " ", "half", " ", "even", " ", 
     "sets"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Find31Subsets", "[", "decCodewords_", "]"}], " ", ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"listCount", " ", "=", " ", 
          RowBox[{"{", "}"}]}], ",", " ", 
         RowBox[{"flg1", "=", "False"}], ",", 
         RowBox[{"flg2", "=", "True"}]}], "}"}], ",", "\n", "   ", 
       RowBox[{
        RowBox[{"listCount", " ", "=", " ", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], ";",
         "\n", "   ", 
        RowBox[{"flg1", "=", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"CodewordsSum", "[", 
             RowBox[{"decCodewords", ",", " ", "listCount"}], "]"}], "]"}], 
           "\[Equal]", "32"}], ")"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"flg1", "\[Equal]", "True"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Weight of five sum = 32\>\"", "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"listCount", "=", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"While", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"listCount", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "5"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"flg2", " ", "=", " ", 
               RowBox[{"(", " ", 
                RowBox[{
                 RowBox[{"Total", "[", 
                  RowBox[{"CodewordsSum", "[", 
                   RowBox[{"decCodewords", ",", " ", "listCount"}], "]"}], 
                  "]"}], "\[Equal]", "32"}], ")"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"flg2", "\[Equal]", "True"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<The subset \>\"", ",", " ", "listCount", ",", " ", 
                   "\"\< sums up to a half even set with card 31\>\""}], 
                  "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"listCount", "=", 
               RowBox[{"CountNext", "[", 
                RowBox[{"listCount", ",", "5"}], "]"}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Weight of five sum != 32\>\"", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\n", "   ", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Given", " ", "a", " ", "half", " ", "even", " ", "set"}], ",", 
     " ", 
     RowBox[{
     "list", " ", "the", " ", "all", " ", "possible", " ", "decomposition", 
      " ", "into", " ", "decNum_", " ", "members", " ", "of", " ", 
      "GSet_"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FindDecompositions", "[", 
      RowBox[{"decCodeword_", ",", " ", "GSet_", ",", " ", "decNum_"}], "]"}],
      ":=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"listCount", ",", 
         RowBox[{"Glen", "=", 
          RowBox[{"Length", "[", "GSet", "]"}]}], ",", " ", "tmpsum", ",", 
         RowBox[{"globalFlg", "=", "False"}], ",", " ", 
         RowBox[{"retlist", "=", 
          RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"listCount", "=", 
         RowBox[{"Array", "[", 
          RowBox[{
           RowBox[{"#", "&"}], ",", " ", 
           RowBox[{"{", "decNum", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"listCount", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "Glen"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"tmpsum", "=", 
            RowBox[{"FromDigits", "[", " ", 
             RowBox[{
              RowBox[{"CodewordsSum", "[", 
               RowBox[{"GSet", ",", "listCount"}], "]"}], ",", "2"}], "]"}]}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"tmpsum", "\[Equal]", "decCodeword"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"retlist", ",", "listCount"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"listCount", "=", 
            RowBox[{"CountNext", "[", 
             RowBox[{"listCount", ",", "Glen"}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "retlist"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.790990549611533*^9, 3.790990560301296*^9}, {
  3.808100030385795*^9, 3.808100031789406*^9}, {3.835764316904084*^9, 
  3.835764320188151*^9}, {3.835765118379056*^9, 3.835765144275049*^9}},
 FontSize->12,
 CellLabel->
  "In[170]:=",ExpressionUUID->"b3ca4c41-50eb-486f-813d-a4043e5f896e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Find", " ", "sections", " ", "of", " ", "3", "H"}], "-", 
   RowBox[{"L", ":", " ", 
    RowBox[{
    "Starting", " ", "from", " ", "the", " ", "half", " ", "even", " ", "set",
      " ", "with", " ", "card", " ", "31", " ", "that", " ", "is", " ", "a", 
     " ", "sum", " ", "of", " ", "five", " ", "linear", " ", "half", " ", 
     "even", " ", "sets"}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.789708984184679*^9, 3.789709021292191*^9}, {
   3.789709834984149*^9, 3.789709863828693*^9}, 3.789710047466878*^9, {
   3.789720118931988*^9, 3.789720119682444*^9}, {3.789720198432025*^9, 
   3.789720204791864*^9}, {3.806037570715077*^9, 3.8060375996385593`*^9}},
 FontSize->12,
 CellLabel->
  "In[172]:=",ExpressionUUID->"56458c69-7c9e-430b-b31f-1c4adb33d3e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"testWord", "=", 
   RowBox[{"IntegerDigits", "[", 
    RowBox[{
     RowBox[{"GSet", "[", 
      RowBox[{"[", "A", "]"}], "]"}], ",", "2", ",", "66"}], "]"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.789708984184679*^9, 3.789709021292191*^9}, {
   3.789709834984149*^9, 3.789709863828693*^9}, 3.789710047466878*^9, {
   3.789720118931988*^9, 3.789720119682444*^9}, {3.789720198432025*^9, 
   3.789720204791864*^9}, {3.806037570715077*^9, 3.8060375996386213`*^9}, {
   3.835764848262513*^9, 3.835764854279567*^9}},
 FontSize->12,
 CellLabel->
  "In[173]:=",ExpressionUUID->"c9647342-4caf-44f4-9e37-3cffde0cfa31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DecimalSet", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"DecimalSet", ",", " ", 
    RowBox[{"FromDigits", "[", 
     RowBox[{"v4", ",", "2"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"DecimalSet", ",", " ", 
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"HMatrix", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ".", "v4"}], ",", "2"}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"DecimalSet", ",", " ", 
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"HMatrix", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ".", "v4"}], ",", "2"}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"DecimalSet", ",", " ", 
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GMatrix", "[", 
        RowBox[{"[", "12", "]"}], "]"}], ".", "v4"}], ",", "2"}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"DecimalSet", ",", " ", 
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GMatrix", "[", 
        RowBox[{"[", "24", "]"}], "]"}], ".", "v4"}], ",", "2"}], "]"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"DuplicateFreeQ", "[", "DecimalSet", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.789709296936839*^9, 3.789709378057547*^9}, {
   3.789709461208349*^9, 3.7897094777227993`*^9}, {3.789709545225314*^9, 
   3.789709575554635*^9}, 3.789720198432213*^9, 3.806037599638699*^9},
 FontSize->12,
 CellLabel->
  "In[175]:=",ExpressionUUID->"e3ee3f7f-3870-415a-94bb-cb20a2d4da40"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CodewordsSum", "[", 
   RowBox[{"DecimalSet", ",", " ", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decSumword", "=", 
   RowBox[{"FromDigits", "[", 
    RowBox[{"%", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Three linear half-even set decomposition: \>\"", ",", " ", 
    RowBox[{"FindDecompositions", "[", 
     RowBox[{"decSumword", ",", "GSet", ",", "3"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Find31Subsets", "[", "DecimalSet", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.789710073266014*^9, 3.789710125192728*^9}, {
   3.789711542013541*^9, 3.789711567978896*^9}, {3.789711606197171*^9, 
   3.78971163154283*^9}, {3.7897117203755827`*^9, 3.789711831311469*^9}, 
   3.7897201984324102`*^9, {3.78972063620492*^9, 3.789720637554413*^9}, {
   3.7897801143389606`*^9, 3.789780116733458*^9}, {3.789869553584014*^9, 
   3.78986955424681*^9}, 3.8060375996388206`*^9},
 FontSize->12,
 CellLabel->
  "In[182]:=",ExpressionUUID->"da3aae3e-692b-4737-a803-95c6645ba3f8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Find", " ", "equations", " ", "of", " ", "the", " ", "plane", " ", "cuts", 
   " ", "half", " ", "even", " ", "sets", " ", "of", " ", "weight", " ", 
   "15"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789876176426959*^9, 3.789876283197525*^9}, {
   3.789876378702656*^9, 3.7898763817610493`*^9}, {3.789876587909314*^9, 
   3.789876605526764*^9}, {3.7898776296216793`*^9, 3.7898776305649967`*^9}, 
   3.790660710211433*^9, {3.790818861860161*^9, 3.790818881914186*^9}},
 FontSize->12,
 CellLabel->
  "In[186]:=",ExpressionUUID->"0c3590ea-bb53-494e-b4d7-b714e5ec90e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindEquation", "[", 
    RowBox[{"decCodeword_", ",", " ", "variables_", ",", " ", "deg_"}], "]"}],
    ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "A", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"A", "=", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", "Print", "}"}], ",", 
         RowBox[{"ExtractEquations", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"IntegerDigits", "[", 
             RowBox[{"decCodeword", ",", "2", ",", "66"}], "]"}], "}"}], ",", 
           "deg"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"MatrixToEquations", "[", 
       RowBox[{"A", ",", "variables", ",", "deg"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789876176426959*^9, 3.789876283197525*^9}, {
   3.789876378702656*^9, 3.7898763817610493`*^9}, {3.789876587909314*^9, 
   3.789876605526764*^9}, {3.7898776296216793`*^9, 3.7898776305649967`*^9}, 
   3.790660710211433*^9, {3.790818861860161*^9, 3.790818881914186*^9}, {
   3.7909135777196074`*^9, 3.7909135782024117`*^9}},
 FontSize->12,
 CellLabel->
  "In[187]:=",ExpressionUUID->"ca17a9f4-c1e5-4d06-9302-e8eaba5154b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SubProductEquations", "[", 
    RowBox[{"Equations_", ",", " ", "subList_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"ilen", "=", 
        RowBox[{"Length", "[", "subList", "]"}]}], ",", 
       RowBox[{"ret", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "subList", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"ret", "*", 
           RowBox[{"Equations", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789876867419505*^9, 3.789876923432193*^9}, 
   3.789876998810555*^9, 3.790660710211604*^9},
 FontSize->12,
 CellLabel->
  "In[188]:=",ExpressionUUID->"6912d39f-bc2c-45c7-9cc6-48f838c46a69"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqList", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", "20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "20"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tmpEq", "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "Print", "}"}], ",", 
        RowBox[{"FindEquation", "[", " ", 
         RowBox[{
          RowBox[{"GSet", "[", 
           RowBox[{"[", "i", " ", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", " ", 
          "1"}], "]"}]}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"EqList", "[", 
       RowBox[{"[", " ", "i", "]"}], "]"}], " ", "=", " ", "tmpEq"}], ";"}]}],
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqList", "=", 
   RowBox[{"EqList", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"a", ",", "w"}], "]"}], "\[Rule]", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"a", ",", "x"}], "]"}], "\[Rule]", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"a", ",", "z"}], "]"}], "\[Rule]", "1"}], ",", " ", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"a", ",", "y"}], "]"}], "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"EqList", ",", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "x"}], "-", "y"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"EqList", ",", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "x"}], "+", "y"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"EqList", ",", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "y"}], "-", "z"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"EqList", ",", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "y"}], "+", "z"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"EqList", ",", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "z"}], "-", "x"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"EqList", ",", 
    RowBox[{
     RowBox[{"\[Tau]", "*", "z"}], "+", "x"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "EqList", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.789876407966514*^9, 3.789876575983886*^9}, {
   3.789876635656392*^9, 3.7898766597299633`*^9}, {3.789876748293496*^9, 
   3.7898768329452477`*^9}, 3.7898769724510927`*^9, {3.789877084616791*^9, 
   3.789877084997561*^9}, {3.789877291970232*^9, 3.789877292017436*^9}, {
   3.789877328893626*^9, 3.7898773309281063`*^9}, {3.789877482784382*^9, 
   3.789877496721836*^9}, {3.789877545459298*^9, 3.789877547605969*^9}, {
   3.789877711715502*^9, 3.789877713040234*^9}, {3.789877756241765*^9, 
   3.789877817250194*^9}, 3.790660710211783*^9, {3.790663840898143*^9, 
   3.7906638410329933`*^9}, {3.808098867098619*^9, 3.8080988867236557`*^9}, {
   3.808098935306179*^9, 3.8080989426154613`*^9}, {3.808099637515051*^9, 
   3.8080997168232718`*^9}, {3.8081016648663263`*^9, 3.808101666505999*^9}, {
   3.808108483352809*^9, 3.808108492128335*^9}, {3.8280734651568213`*^9, 
   3.828073489782364*^9}},
 FontSize->12,
 CellLabel->
  "In[189]:=",ExpressionUUID->"00884d52-9991-482d-bc35-c3955b9b82c8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Find", " ", "Projective", " ", "linear", " ", "transform", " ", 
   "associated", " ", "to", " ", "a", " ", "given", " ", "member", " ", "of", 
   " ", "G"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.790661063834853*^9, 3.7906612371003733`*^9}, {
  3.790661276203208*^9, 3.790661276491555*^9}, {3.790661346204155*^9, 
  3.790661350603286*^9}, {3.790661382861548*^9, 3.7906614215407*^9}, {
  3.7906615060290403`*^9, 3.790661506582962*^9}, {3.790661935378592*^9, 
  3.7906619363280373`*^9}, {3.790662174814543*^9, 3.790662175060416*^9}, {
  3.790662397214952*^9, 3.790662463146297*^9}, {3.790662585897751*^9, 
  3.790662699044249*^9}, {3.790662737860989*^9, 3.7906628195345163`*^9}, {
  3.790663625323031*^9, 3.790663628328911*^9}, {3.790664005091202*^9, 
  3.790664005593418*^9}, {3.790665108347517*^9, 3.790665113273756*^9}, {
  3.790665221613373*^9, 3.790665224371023*^9}, {3.790665627297822*^9, 
  3.7906656332551928`*^9}, {3.790817391758452*^9, 3.79081739543655*^9}, {
  3.806037556281608*^9, 3.806037562197775*^9}},
 FontSize->12,
 CellLabel->
  "In[199]:=",ExpressionUUID->"6c52a42d-0ba6-4564-94bc-42da90e1a91c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ProjLinearTransform", "[", 
     RowBox[{"Group_", ",", " ", "GenRep_", ",", " ", "groupElement_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"word", "=", 
         RowBox[{"GroupElementToWord", "[", 
          RowBox[{"Group", ",", "groupElement"}], "]"}]}], ",", " ", "ilen", 
        ",", "i", ",", "ret"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ilen", "=", 
        RowBox[{"Length", "[", "word", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{"IdentityMatrix", "[", "4", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"word", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"ret", " ", "=", " ", 
             RowBox[{"Simplify", "[", 
              RowBox[{
               RowBox[{"GenRep", "[", 
                RowBox[{"[", " ", 
                 RowBox[{"word", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}], ".", 
               "ret"}], "]"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ret", " ", "=", " ", 
              RowBox[{"Simplify", "[", 
               RowBox[{
                RowBox[{"Inverse", "[", 
                 RowBox[{"GenRep", "[", 
                  RowBox[{"[", " ", 
                   RowBox[{"-", 
                    RowBox[{"word", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}], "]"}], " ", 
                 "]"}], ".", "ret"}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Projective", " ", "Linear", " ", "Transform", " ", "corresponding", " ", 
    "to", " ", "\[Sigma]G", " ", "and", " ", "\[Tau]G"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]Matrix", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"\[Tau]", "'"}], ",", 
        RowBox[{"-", "1"}], ",", "\[Tau]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]Matrix", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], "*", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", "\[Tau]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", 
        RowBox[{"-", "\[Tau]"}], ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "\[Tau]", ",", 
        RowBox[{"-", 
         RowBox[{"\[Tau]", "'"}]}], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GProjGen", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]Matrix", ",", " ", "\[Tau]Matrix"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GProjMatrix", "=", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Construct", " ", "the", " ", "representation", " ", 
     SubscriptBox["A", "5"]}], " ", "\[Rule]", " ", 
    RowBox[{"PGL", 
     RowBox[{"(", 
      RowBox[{"4", ",", "C"}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "60"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"GProjMatrix", ",", " ", 
        RowBox[{"ProjLinearTransform", "[", 
         RowBox[{"G", ",", " ", "GProjGen", ",", " ", 
          RowBox[{"GList", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "  ", "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Construct", " ", "the", " ", "representation", " ", "H"}], " ", 
    "\[Rule]", " ", 
    RowBox[{"PGL", 
     RowBox[{"(", 
      RowBox[{"4", ",", "C"}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h1Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h3Matrix", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HProjGen", "=", 
   RowBox[{"{", 
    RowBox[{"h1Matrix", ",", "h2Matrix", ",", "h3Matrix"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HProjMatrix", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "8"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"HProjMatrix", ",", " ", 
       RowBox[{"ProjLinearTransform", "[", 
        RowBox[{"H", ",", " ", "HProjGen", ",", " ", 
         RowBox[{"HList", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "  ", "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQLbf91w4ZuzeOTmaLz4HodQ1tl0H0pV39YLqgw+0O
iJbzuwymz068/QBEZ/lufAqin711+ACiFywPAtO5sm9UZYG0Rz2XGojeI3DL
GUS/e/cQTD9+sCweRJeve5IOohN22ZSD6NqsxFYQbdlr3QWiD0kVTgHRrmFa
P0F0QVsXmFZ4vUhDDmT+301g+o5c9yYQPeeQxmYQfWDB5gMgOuc+90EQfag9
8zOI7tLS+AKibV1/8GYCaYsfuXwg+j1T57GC6DeO/0LcjoNoj7ifN0C0fqXy
TRCtFPb1elL8G8cHFb/ANAAjqpMr
  "],
 FontSize->12,
 CellLabel->
  "In[200]:=",ExpressionUUID->"e09d3ae5-4791-43b8-9142-57023c168e4e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Nodes", " ", "and", " ", "Hypersurfaces"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.790912986861129*^9, 3.790913227219303*^9}, {
   3.7909132876100903`*^9, 3.790913287666225*^9}, {3.790913340847739*^9, 
   3.790913358272593*^9}, {3.7909135807693357`*^9, 3.790913581330364*^9}, {
   3.790914054265718*^9, 3.790914056976088*^9}, {3.7909148777761927`*^9, 
   3.790914937096957*^9}, {3.790914969362656*^9, 3.790915001865185*^9}, {
   3.790915056924762*^9, 3.7909150572839527`*^9}, {3.79093421788352*^9, 
   3.7909342251294737`*^9}, {3.806037486608654*^9, 3.8060374918956137`*^9}, {
   3.808109251498651*^9, 3.808109253134959*^9}, {3.808546965932846*^9, 
   3.808546968316743*^9}, {3.80854833715298*^9, 3.808548347076302*^9}, {
   3.808635177823348*^9, 3.808635179898781*^9}, 3.8086352259231653`*^9},
 FontSize->12,
 CellLabel->
  "In[212]:=",ExpressionUUID->"df9085d6-92c2-425b-9f78-d0372e66b937"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "the", " ", "set", " ", "of", " ", "nodes", " ", "passing", 
    " ", "through", " ", "the", " ", "given", " ", "hypersurface"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"HypersurfaceNodes", "[", "equation_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"flg", "=", "True"}], ",", " ", 
         RowBox[{"binCodeword", "=", 
          RowBox[{"IntegerDigits", "[", 
           RowBox[{"0", ",", "2", ",", "66"}], "]"}]}], ",", "i", ",", 
         RowBox[{"ilen", "=", "66"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"(", 
                RowBox[{"equation", "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"w", "\[Rule]", 
                    RowBox[{
                    RowBox[{"NodeList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
                   RowBox[{"x", "\[Rule]", 
                    RowBox[{
                    RowBox[{"NodeList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
                   RowBox[{"y", "\[Rule]", 
                    RowBox[{
                    RowBox[{"NodeList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
                   RowBox[{"z", "\[Rule]", 
                    RowBox[{
                    RowBox[{"NodeList", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], ")"}], "]"}],
               "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"binCodeword", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"FromDigits", "[", 
         RowBox[{"binCodeword", ",", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Get", " ", "explicit", " ", "coordinates", " ", "from", " ", "the", " ", 
     "codeword"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"GetCoordinates", "[", "decCodeword_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"binCodeword", "=", 
          RowBox[{"IntegerDigits", "[", 
           RowBox[{"decCodeword", ",", "2", ",", "66"}], "]"}]}], ",", "list",
          ",", "i", ",", "ilen"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"list", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{"binCodeword", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"ilen", "=", 
         RowBox[{"Length", "[", "list", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"ret", ",", 
             RowBox[{"NodeList", "[", 
              RowBox[{"[", " ", 
               RowBox[{"list", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}]}], " ", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Node", " ", "to", " ", "codeword"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NodeToCodeword", "[", "NodeSet_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"ilen", "=", 
          RowBox[{"Length", "[", "complementlist", "]"}]}], ",", "posList", 
         ",", 
         RowBox[{"ret", "=", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", "66"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"posList", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Position", "[", 
              RowBox[{"NodeList", ",", " ", 
               RowBox[{"NodeSet", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}], " ", "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "posList", "]"}], ">", "0"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ret", "[", 
                RowBox[{"[", " ", 
                 RowBox[{"posList", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], "]"}], " ", "=",
                " ", "1"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.790912986861129*^9, 3.790913227219303*^9}, {
   3.7909132876100903`*^9, 3.790913287666225*^9}, {3.790913340847739*^9, 
   3.790913358272593*^9}, {3.7909135807693357`*^9, 3.790913581330364*^9}, {
   3.790914054265718*^9, 3.790914056976088*^9}, {3.7909148777761927`*^9, 
   3.790914937096957*^9}, {3.790914969362656*^9, 3.790915001865185*^9}, {
   3.790915056924762*^9, 3.7909150572839527`*^9}, {3.79093421788352*^9, 
   3.7909342251294737`*^9}, {3.806037486608654*^9, 3.806037491895678*^9}, {
   3.808109198674715*^9, 3.8081092443762617`*^9}, {3.8084552684170523`*^9, 
   3.8084553517033243`*^9}, {3.808455393151187*^9, 3.8084553980384483`*^9}, {
   3.808455455762092*^9, 3.8084554820090303`*^9}, {3.808456805207086*^9, 
   3.808456909166243*^9}, {3.808457054192548*^9, 3.808457090247155*^9}, {
   3.8084643561192923`*^9, 3.8084643562626257`*^9}, {3.808547812445722*^9, 
   3.8085478126220083`*^9}, 3.808635225923274*^9, {3.809331588555891*^9, 
   3.8093315989535027`*^9}},
 FontSize->12,
 CellLabel->
  "In[213]:=",ExpressionUUID->"8e8d0039-5643-43a4-abbc-5843425d96c1"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.849134342916901*^9, 3.849134344620905*^9}},
 FontSize->12,
 CellLabel->
  "In[216]:=",ExpressionUUID->"2be6fba4-54bb-48b4-a7d4-4914b2821441"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Explicit", " ", "Determinantal", " ", "Equations"}], " ", "*)"}],
  FontSize->16]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8490485375360937`*^9, 3.849048547656749*^9}},
 FontSize->12,
 CellLabel->
  "In[353]:=",ExpressionUUID->"94c152cf-f693-498d-a35e-be970325a3ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Equation", " ", "of", " ", "Y"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"Barth", "'"}], "s", " ", "Sextic"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "^", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"y", "^", "2"}]}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "^", "2"}], " ", 
          RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"z", "^", "2"}]}], " ", ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "^", "2"}], " ", 
          RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"x", "^", "2"}]}], " ", ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "/", "4"}], " ", "*", 
       " ", 
       RowBox[{"w", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"x", "^", "2"}], " ", "+", " ", 
          RowBox[{"y", "^", "2"}], " ", "+", " ", 
          RowBox[{"z", "^", "2"}], " ", "-", " ", 
          RowBox[{"w", "^", "2"}]}], " ", ")"}], "^", "2"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Equation", " ", "of", " ", 
     SubscriptBox["C", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h1", "[", 
      RowBox[{"{", 
       RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "}"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Tau]", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
         RowBox[{
          RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
         RowBox[{
          RowBox[{"z", "^", "2"}], "*", "x"}]}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{"y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"z", "*", 
         RowBox[{"x", "^", "2"}]}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], "+", "1"}], ")"}], "*", "x", "*", "y", 
       "*", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Equations", " ", "for", " ", 
      RowBox[{
       SubscriptBox["C", 
        RowBox[{">", "20"}]], " ", ":", " ", 
       RowBox[{
        RowBox[{
        "the", " ", "plane", " ", "equations", " ", "are", " ", "\[Tau]x"}], 
        "-", "y"}]}]}], ",", " ", 
     RowBox[{"\[Tau]x", "+", "y"}], ",", " ", 
     RowBox[{"\[Tau]y", "-", "z"}], ",", " ", 
     RowBox[{"\[Tau]y", "+", "z"}], ",", " ", 
     RowBox[{"\[Tau]z", "-", "x"}], ",", " ", 
     RowBox[{"\[Tau]z", "+", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"from", " ", "21", " ", "to", " ", "26"}], ")"}]}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"hh", "[", 
      RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "]"}], ":=", " ", 
     RowBox[{"w", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "+", 
        RowBox[{"y", "^", "2"}], "+", 
        RowBox[{"z", "^", "2"}], "-", 
        RowBox[{"w", "^", "2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h21", "=", " ", 
     RowBox[{"hh", "[", 
      RowBox[{"w", ",", "x", ",", 
       RowBox[{"\[Tau]", "*", "x"}], ",", " ", "z"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h22", " ", "=", " ", 
     RowBox[{"hh", "[", 
      RowBox[{"w", ",", " ", "x", ",", 
       RowBox[{
        RowBox[{"-", "\[Tau]"}], "*", "x"}], ",", " ", "z"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h23", " ", "=", " ", 
     RowBox[{"hh", "[", 
      RowBox[{"w", ",", " ", "x", ",", " ", "y", ",", " ", 
       RowBox[{"\[Tau]", "*", "y"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"h24", " ", "=", " ", 
     RowBox[{"hh", "[", 
      RowBox[{"w", ",", "x", ",", "y", ",", 
       RowBox[{
        RowBox[{"-", "\[Tau]"}], "*", "y"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h25", " ", "=", " ", 
     RowBox[{"hh", "[", 
      RowBox[{"w", ",", 
       RowBox[{"\[Tau]", "*", "z"}], ",", " ", "y", ",", "z"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"h26", " ", "=", " ", 
     RowBox[{"hh", "[", 
      RowBox[{"w", ",", 
       RowBox[{
        RowBox[{"-", "\[Tau]"}], "*", "z"}], ",", "y", ",", "z"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.7908175821689787`*^9, 3.790817582572948*^9}, {
  3.790817627379305*^9, 3.790817705624259*^9}, {3.790818431976397*^9, 
  3.7908184447177258`*^9}, {3.790818830612032*^9, 3.790818855996564*^9}, {
  3.790819099642881*^9, 3.790819099698175*^9}, {3.808106888208315*^9, 
  3.80810691245122*^9}, {3.808108679004792*^9, 3.8081086995095043`*^9}, {
  3.808109311752633*^9, 3.808109363530842*^9}, {3.808109398225458*^9, 
  3.808109452872981*^9}, {3.808109487617268*^9, 3.808109542455162*^9}, {
  3.849048534574511*^9, 3.849048547656836*^9}},
 FontSize->12,
 CellLabel->
  "In[354]:=",ExpressionUUID->"423c8eea-af6a-4a15-9f2f-40d87dca7e69"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Explicit", " ", "Determinantal", " ", 
   RowBox[{"Equations", ":", " ", 
    RowBox[{"Common", " ", "Procedure"}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.808101473132217*^9, 3.808101503348729*^9}, {
   3.808102365957232*^9, 3.8081023686841097`*^9}, 3.808109940098365*^9},
 FontSize->12,
 CellLabel->
  "In[225]:=",ExpressionUUID->"43b52077-c812-4152-ac40-fc8ea290881d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Find", " ", 
      SubscriptBox["h", "i"], " ", "by", " ", "applying", " ", "PGL"}], "-", 
     RowBox[{"action", " ", 
      RowBox[{"to", " ", ":", " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ",", " ", "F"}], " ", 
        ")"}]}]}]}], " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ",", " ", 
      RowBox[{
       SubscriptBox["h", "1"], "^", "2"}]}], " ", ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Find", " ", "the", " ", "PGL"}], "-", 
     RowBox[{"action", " ", "sending", " ", 
      SubscriptBox["\[CapitalPi]", "1"]}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], " ", "to", " ", 
     "the", " ", "plane", " ", 
     SubscriptBox["\[CapitalPi]", "i"]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", "16"}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Only", " ", "for", " ", "i"}], "\[LessEqual]", "20"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"gi", "=", 
     RowBox[{
      RowBox[{"W16SpanElements", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pos", "=", 
     RowBox[{"GroupElementPosition", "[", 
      RowBox[{"G", ",", "gi"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ki", "=", 
     RowBox[{"GProjMatrix", "[", 
      RowBox[{"[", "pos", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Find", " ", "the", " ", "eqaution", " ", "of", " ", 
     SubscriptBox["C", "i"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hi", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"h1", "[", 
       RowBox[{
        RowBox[{"Inverse", "[", "Ki", "]"}], ".", 
        RowBox[{"{", 
         RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Following", " ", "are", " ", "on", " ", "verification", " ", "purpose"}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"EqList", "[", 
    RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqPlanei", "=", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", 
      RowBox[{
       RowBox[{"\[Tau]", "'"}], "*", "z"}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Plug", " ", "the", " ", "RHS", " ", "of", " ", "w"}], "=", 
      RowBox[{"(", "...", ")"}]}], ",", " ", 
     RowBox[{"the", " ", "linear", " ", "form", " ", 
      RowBox[{"equiv", ".", " ", "to"}], " ", 
      SubscriptBox["\[CapitalPi]", "i"]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"EqPlanei", ",", "x", ",", "y", ",", "z"}], "]"}], " ", "+", 
      " ", 
      RowBox[{"\[Tau]", " ", "*", 
       RowBox[{"hi", "^", "2"}]}]}], "]"}], "\[Equal]", "0", 
    " "}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.790820343267733*^9, 3.7908204351049643`*^9}, {
   3.7908204670227537`*^9, 3.790820518285267*^9}, {3.790820585586031*^9, 
   3.7908205863284683`*^9}, {3.7908206306316433`*^9, 3.790820632950657*^9}, {
   3.790820671231588*^9, 3.790820678725072*^9}, {3.7908207184772167`*^9, 
   3.790820720869149*^9}, {3.790820853256518*^9, 3.790820879509132*^9}, {
   3.790820925324297*^9, 3.7908209443156424`*^9}, {3.790833091099185*^9, 
   3.7908330936908503`*^9}, {3.790833786633321*^9, 3.79083379428655*^9}, {
   3.790834153083192*^9, 3.790834263345092*^9}, {3.790835377379273*^9, 
   3.790835377976954*^9}, {3.7908355184314613`*^9, 3.7908355206874733`*^9}, {
   3.79091438621414*^9, 3.7909144132914257`*^9}, 3.806037475654911*^9, 
   3.80810150334912*^9, {3.808104654916596*^9, 3.8081046857128763`*^9}, 
   3.808104717720729*^9, {3.808104871089136*^9, 3.808104929382904*^9}, {
   3.8081061899746103`*^9, 3.808106223306568*^9}, {3.8081062660819693`*^9, 
   3.80810645782969*^9}, {3.808106505197802*^9, 3.808106526837542*^9}, {
   3.80810661223736*^9, 3.808106721421398*^9}, {3.80810675599743*^9, 
   3.808106759512952*^9}, {3.8081095763011103`*^9, 3.808109587559593*^9}, {
   3.808109776358905*^9, 3.808109808220508*^9}, 3.8081099400996027`*^9, {
   3.808110181759197*^9, 3.808110181975102*^9}, {3.808110229545933*^9, 
   3.808110245027294*^9}, {3.808112802492525*^9, 3.808112833596714*^9}, {
   3.808115028046846*^9, 3.8081150312902822`*^9}, {3.835833619331545*^9, 
   3.835833794767178*^9}},
 FontSize->12,ExpressionUUID->"0f38c7bf-4f08-4a90-9d52-32304cad833b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "a", " ", "candidate", " ", "for", " ", "symmetric", " ", 
    "set", " ", "of", " ", "card", " ", "31"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"testWord", "=", 
     RowBox[{"CodewordsSum", "[", 
      RowBox[{"W16Set", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "9", ",", "17"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dectestWord", "=", 
     RowBox[{"FromDigits", "[", 
      RowBox[{"%", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Total", "[", "testWord", "]"}], "\[Equal]", "32"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FindDecompositions", "[", 
    RowBox[{"dectestWord", ",", " ", "W16Set", ",", " ", "3"}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Is", " ", 
      RowBox[{"h", "^", "0"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "H"}], "-", "L"}], ")"}]}], "\[Equal]", 
     RowBox[{"1", " ", "?"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FindDecompositions", "[", 
    RowBox[{"dectestWord", ",", " ", "W16Set", ",", " ", "5"}], 
    "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.808546589560054*^9, 3.8085466080406313`*^9}, {
  3.8085486077411823`*^9, 3.8085486327908*^9}, {3.80913156066712*^9, 
  3.809131563442308*^9}},
 FontSize->12,
 CellLabel->
  "In[234]:=",ExpressionUUID->"20ed1d3a-9e5e-47ee-9ea3-4fd663928365"]
}, Closed]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Nodes", " ", "belonging", " ", "to", " ", "the", " ", "curve", " ", 
    SubscriptBox["C", "i"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "26"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SubscriptBox["cut", "i"], "=", 
        RowBox[{"GetCoordinates", "[", " ", 
         RowBox[{"HypersurfaceNodes", "[", 
          RowBox[{"EqList", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["cut", "21"], "=", 
      RowBox[{"GetCoordinates", "[", " ", 
       RowBox[{"HypersurfaceNodes", "[", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], "]"}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["cut", "22"], "=", 
      RowBox[{"GetCoordinates", "[", " ", 
       RowBox[{"HypersurfaceNodes", "[", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "x"}], "+", "y"}], "]"}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["cut", "23"], "=", 
      RowBox[{"GetCoordinates", "[", " ", 
       RowBox[{"HypersurfaceNodes", "[", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "y"}], "-", "z"}], "]"}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["cut", "24"], "=", 
      RowBox[{"GetCoordinates", "[", " ", 
       RowBox[{"HypersurfaceNodes", "[", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "y"}], "+", "z"}], "]"}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["cut", "25"], "=", 
      RowBox[{"GetCoordinates", "[", " ", 
       RowBox[{"HypersurfaceNodes", "[", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "z"}], "-", "x"}], "]"}], " ", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["cut", "26"], "=", 
      RowBox[{"GetCoordinates", "[", " ", 
       RowBox[{"HypersurfaceNodes", "[", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "z"}], "+", "x"}], "]"}], " ", "]"}]}], ";"}],
     "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.809392329070237*^9, {3.809394592409585*^9, 3.809394594455847*^9}, {
   3.809662658031213*^9, 3.809662661870121*^9}, {3.8096627028356028`*^9, 
   3.809662708365395*^9}, {3.809663958941893*^9, 3.80966398106575*^9}, {
   3.809664011160535*^9, 3.809664015434842*^9}, {3.809830963779108*^9, 
   3.809830963938348*^9}, 3.8279874676447287`*^9, {3.828073420967346*^9, 
   3.828073423406932*^9}, {3.8280735038709717`*^9, 3.828073508727816*^9}},
 FontSize->12,
 CellLabel->
  "In[257]:=",ExpressionUUID->"fcb37359-373f-417c-8e2c-0a2b21438163"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.827987106429266*^9, 3.82798710678432*^9}, {
  3.8280734344090967`*^9, 3.828073439180745*^9}},
 FontSize->12,ExpressionUUID->"a125a73e-5431-44f9-bb96-9437541c5042"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Fix", " ", "a", " ", "distinguished", " ", "point", " ", "P"}], 
     "=", 
     RowBox[{"[", 
      RowBox[{"2", ":", "1", ":", "1", ":", "1"}], "]"}]}], ";", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "use", " ", "this", " ", "to", " ", "normalize", " ", 
      SubscriptBox["B", "ij"], " ", "via", " ", 
      SubscriptBox["B", "ij"], 
      RowBox[{"(", "P", ")"}]}], "=", "1"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"F", "[", 
       RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
     "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SubstituteP", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", "2"}], ",", 
       RowBox[{"x", "\[Rule]", "1"}], ",", 
       RowBox[{"y", "\[Rule]", "1"}], ",", 
       RowBox[{"z", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CofactorMatrix", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.827987078702838*^9, 3.827987079426168*^9}},
 FontSize->12,
 CellLabel->
  "In[258]:=",ExpressionUUID->"9925a080-11f4-4458-ac71-3c54ad23afed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Explicit", " ", "Determinantal", " ", "Equation", " ", "#1"}], " ",
   "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.806037448835979*^9, 3.806037475654532*^9}, {
  3.8080998160294027`*^9, 3.8080998168940163`*^9}, {3.808101464836516*^9, 
  3.808101467118273*^9}, {3.808548434771357*^9, 3.8085484710545273`*^9}},
 FontSize->12,
 CellLabel->
  "In[398]:=",ExpressionUUID->"00000836-4e1d-4144-bca3-80df5c3a23cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Diagonals", " ", "are", " ", "product", " ", "of", " ", "linear", " ", 
    "forms"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "+", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "+", "z"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "-", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "+", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", "w"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "y"}], "-", "z"}], ")"}], 
      "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", "w"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "y"}], "+", "z"}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "+", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "+", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "+", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", "w"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x"}], "+", "y"}], ")"}], 
      "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", "w"}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x"}], "-", "y"}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "-", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "+", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "*", "w"}], "-", 
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], "*", "x"}], "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "*", "w"}], "+", 
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], "*", "x"}], "-", "z"}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["B", "14"], " ", "is", " ", "the", " ", "product", " ", 
      "of", " ", "h1"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], " ", "with", " ", 
      SubscriptBox["Cubic", 
       RowBox[{
       "9", ",", "17", ",", "2", ",", "4", ",", "12", ",", "19"}]]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], 
         RowBox[{"x", "^", "2"}], "*", "y"}], " ", "-", " ", 
        RowBox[{"y", "^", "3"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], 
         RowBox[{"w", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "1"}], ")"}], 
         RowBox[{"x", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "\[Tau]"}], "-", "1"}], ")"}], "y", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}], 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "+", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", "x"}], " ", "-", " ", 
        RowBox[{"x", "^", "3"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}], 
         RowBox[{"w", "^", "2"}], "*", "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "1"}], ")"}], 
         RowBox[{"x", "^", "2"}], "*", "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "\[Tau]"}], "-", "1"}], ")"}], "x", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", 
         RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "x", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "-", "x", "-", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", "x"}], " ", "-", " ", 
        RowBox[{"x", "^", "3"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Tau]", "'"}]}], "+", "1"}], ")"}], "x", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Tau]", "'"}], "-", "1"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[Tau]", "'"}]}], ")"}], "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"\[Tau]", "'"}]}], "-", "1"}], ")"}], "*", "x", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["B", "ij"], " ", "with", " ", "j"}], "\[NotEqual]", 
     RowBox[{
     "4", " ", "decomposes", " ", "into", " ", "the", " ", "product", " ", 
      "of", " ", "linear", " ", "term", " ", "and", " ", "quartic"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "+", "y", "-", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], " ", "-", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"x", "^", "3"}], "*", "y"}], " ", "-", " ", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "\[Tau]"}], "+", "1"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], " ", "-", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x", "*", 
         RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"y", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Tau]", "'"}]}], "+", "1"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "z"}], " ", "-", 
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], " ", "-", 
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], " ", "-", " ", 
        RowBox[{"3", "*", "x", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}], "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", 
           RowBox[{"\[Tau]", "'"}]}], ")"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "*", "x", "*", 
         RowBox[{"z", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "y", "*", 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "-", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "y"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"\[Tau]", "'"}]}], "+", "1"}], ")"}], "*", "x", "*", 
         RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "'"}]}], "*", 
         RowBox[{"x", "^", "3"}], "*", "z"}], "-", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], "*", "x", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], " ", "-", " ", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"\[Tau]", "'"}]}]}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"3", "*", "x", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Tau]", "'"}], "-", "\[Tau]"}], ")"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", "x", "*", 
         RowBox[{"z", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", "y", "*", 
         RowBox[{"z", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"z", "^", "4"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"w", "+", "x", "+", "y", "+", "z"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "4"}], " ", "-", " ", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}], " ", "+", 
        RowBox[{"x", "^", "4"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "y"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", 
            RowBox[{"\[Tau]", "'"}]}]}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], " ", "-", 
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", "x", "*", 
         RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], " ", "+", " ", 
        RowBox[{"3", 
         RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "\[Tau]"}], "-", "1"}], ")"}], "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Tau]", "'"}], "-", "\[Tau]"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], "*", "x", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"\[Tau]", "*", "x", "*", 
         RowBox[{"z", "^", "3"}]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"\[Tau]", "'"}]}], "-", "1"}], ")"}], "*", "y", "*", 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.79083245994748*^9, 3.790832644481847*^9}, {
   3.7908326858894053`*^9, 3.7908327846281347`*^9}, {3.790902467552067*^9, 
   3.7909025417296877`*^9}, {3.790902669424465*^9, 3.7909028899331617`*^9}, {
   3.7909029271276493`*^9, 3.790903010455216*^9}, {3.7909030451850557`*^9, 
   3.790903095045218*^9}, {3.7909031350069027`*^9, 3.790903174324608*^9}, {
   3.7909034296926413`*^9, 3.790903520662698*^9}, {3.7909035861959763`*^9, 
   3.790903611415497*^9}, {3.790903653501728*^9, 3.790903832143083*^9}, {
   3.7909038975982113`*^9, 3.790904121430449*^9}, {3.790919563586813*^9, 
   3.790919564211493*^9}, {3.790919868329797*^9, 3.790919870217514*^9}, {
   3.790920396892748*^9, 3.7909204030344*^9}, 3.790920682446941*^9, 
   3.80603747565504*^9},
 FontSize->12,
 CellLabel->
  "In[243]:=",ExpressionUUID->"0a63e800-da24-4909-918a-1192a086ca8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "result", " ", "of", " ", "above", " ", "reducing", " ", 
    "procedure", " ", "is", " ", "the", " ", "following"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
     RowBox[{"3", 
      RowBox[{"Sqrt", "[", "5", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", "3"}], 
      RowBox[{"Sqrt", "[", "5", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
     RowBox[{"15", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "5", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "*", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"\[Tau]", "'"}], "*", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sqrt", "[", "5", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "'"}]}], "*", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "-", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vars", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "+", 
        RowBox[{"vars", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", "4"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7909821775260267`*^9, 3.790982300471652*^9}, {
   3.790982346607047*^9, 3.790982396252349*^9}, {3.790982554031817*^9, 
   3.790982647475066*^9}, {3.790982823225477*^9, 3.790982912608704*^9}, {
   3.7909830041273193`*^9, 3.790983024220154*^9}, {3.790983222842163*^9, 
   3.7909832327307997`*^9}, {3.790983283503977*^9, 3.7909832955860853`*^9}, {
   3.7909833345684233`*^9, 3.790983391426467*^9}, {3.7909834419977713`*^9, 
   3.790983468118341*^9}, {3.7909836090484324`*^9, 3.790983617215817*^9}, {
   3.790983801056418*^9, 3.790983801742008*^9}, {3.790983920511964*^9, 
   3.790983922422801*^9}, {3.790983991825778*^9, 3.790983992139168*^9}, {
   3.790984242276453*^9, 3.790984243300026*^9}, {3.790984290935707*^9, 
   3.7909843048841248`*^9}, 3.790984370980247*^9, {3.7909844033114367`*^9, 
   3.7909844108264723`*^9}, {3.7909856273766327`*^9, 3.790985628949974*^9}, {
   3.790985877310754*^9, 3.790985877387837*^9}, {3.790985910656391*^9, 
   3.790985910722035*^9}, {3.7909862283724337`*^9, 3.790986229631184*^9}, {
   3.790986266115779*^9, 3.790986266328991*^9}, 3.790986390015188*^9, {
   3.790986522329853*^9, 3.7909865276493883`*^9}, 3.7909883990539494`*^9, {
   3.790988823882738*^9, 3.790988864529435*^9}, 3.790988921344558*^9, {
   3.790988951808305*^9, 3.7909889518649797`*^9}, {3.790989023631132*^9, 
   3.790989046028462*^9}, {3.790989150072741*^9, 3.790989157742395*^9}, {
   3.790989265689822*^9, 3.7909892672302237`*^9}, {3.790989385683856*^9, 
   3.790989392219577*^9}, 3.806037475655492*^9, {3.807863382857305*^9, 
   3.807863388596192*^9}, {3.807863420580288*^9, 3.807863463640099*^9}, 
   3.807863514539659*^9, {3.807946723337425*^9, 3.807946729801763*^9}, {
   3.808642781173798*^9, 3.808642782115526*^9}},
 FontSize->12,
 CellLabel->"In[15]:=",ExpressionUUID->"ec5184aa-eb48-4402-8e3e-246cbfc197c3"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{
    RowBox[{"Det", "[", "A", "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"F", "[", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}], 
  "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.790940758199627*^9, 3.790940758883555*^9}, {
   3.790982913889194*^9, 3.790982938876013*^9}, {3.790984804155761*^9, 
   3.79098480580783*^9}, {3.790998710784121*^9, 3.790998715935383*^9}, {
   3.790998771985021*^9, 3.790998773434801*^9}, 3.806037475655539*^9},
 FontSize->12,
 CellLabel->
  "In[419]:=",ExpressionUUID->"80f797bc-a286-4064-a281-2934646e641b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Explicit", " ", "Determinantal", " ", "Equation", " ", "#2"}], " ",
   "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.808099809866535*^9, 3.808099967989826*^9}, {
  3.808100046859762*^9, 3.808100115566531*^9}, {3.808100352650173*^9, 
  3.808100370162261*^9}, {3.8081004775180063`*^9, 3.808100493705986*^9}, {
  3.808100962149427*^9, 3.808100962672057*^9}, {3.808100997267063*^9, 
  3.808100997630536*^9}, {3.808101537924748*^9, 3.808101558159761*^9}, {
  3.808108908916235*^9, 3.808108951593107*^9}, {3.808109102420402*^9, 
  3.80810910770089*^9}, {3.808186649058577*^9, 3.808186679461421*^9}, {
  3.808186711048561*^9, 3.808186716700391*^9}},
 FontSize->12,ExpressionUUID->"c786ef4c-5415-4652-b752-976791ad8053"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"B14", " ", "=", " ", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["C", "1"]}], " ", "+", " ", 
     SubscriptBox["C", 
      RowBox[{"9", ",", "21", ",", "16", ",", "18", ",", "3", ",", "6"}]]}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"EqList", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "*", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "3"}], " ", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "x"}], " ", "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "w", "*", 
         RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
         RowBox[{"x", "^", "3"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "y"}], " ", "-", " ", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w", "*", "x", "*", 
         "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"3", 
            RowBox[{"Sqrt", "[", "5", "]"}]}]}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "y"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "-", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"w", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"EqList", "[", 
       RowBox[{"[", "9", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "3"}], " ", "-", " ", 
        RowBox[{"w", "*", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", "\[Tau]", "*", "w", "*", "x", "*", "y"}], " ", "-", " ", 
        
        RowBox[{"2", 
         RowBox[{"x", "^", "2"}], "*", "y"}], " ", "-", " ", 
        RowBox[{"3", "w", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", "x", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", 
         RowBox[{"y", "^", "3"}]}], " ", "-", " ", 
        RowBox[{"2", "w", "*", "x", "*", "z"}], " ", "-", 
        RowBox[{"2", 
         RowBox[{"\[Tau]", "'"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "z"}], " ", "-", 
        RowBox[{"2", 
         RowBox[{"\[Tau]", "'"}], "*", "w", "*", "y", "*", "z"}], " ", "-", 
        RowBox[{"4", "*", "x", "*", "y", "*", "z"}], " ", "+", " ", 
        RowBox[{"2", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "-", " ", 
        RowBox[{"w", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"2", "\[Tau]", "*", "x", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "3"}], " ", "-", 
        RowBox[{"2", 
         RowBox[{"\[Tau]", "^", "2"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "x"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
         RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"w", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "+", 
        RowBox[{"2", "x", "*", 
         RowBox[{"y", "^", "2"}]}], " ", "-", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], 
         RowBox[{"w", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{"4", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "w", "*", "x", "*", 
         "z"}], " ", "-", " ", 
        RowBox[{"4", "\[Tau]", "*", 
         RowBox[{"x", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{"2", "\[Tau]", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "w", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"2", 
         RowBox[{"\[Tau]", "^", "4"}], "*", "x", "*", 
         RowBox[{"z", "^", "2"}]}], " ", "-", 
        RowBox[{"2", " ", 
         RowBox[{"\[Tau]", "^", "2"}], "*", 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"EqList", "[", 
       RowBox[{"[", "18", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "4"}], "-", 
        RowBox[{
         RowBox[{"w", "^", "3"}], "*", "x"}], "-", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"w", "*", 
         RowBox[{"x", "^", "3"}]}], "-", 
        RowBox[{
         RowBox[{"w", "^", "3"}], "*", "y"}], "+", 
        RowBox[{"2", "*", "\[Tau]", "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", 
         "*", 
         RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", "w", "*", 
         "x", "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{"w", "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "x", "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", 
         RowBox[{"w", "^", "3"}], "*", "z"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], "+", 
        RowBox[{"3", "*", "w", "*", 
         RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], "-", 
        RowBox[{"4", "*", "w", "*", "x", "*", "y", "*", "z"}], "+", 
        RowBox[{"2", "*", "\[Tau]", "*", 
         RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
        RowBox[{"w", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "x", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", 
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "7"}], ")"}], "*", "w", 
         "*", "x", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", "w", "*", 
         "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "10"}], ")"}], "*", "x",
          "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", 
         "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "x", 
         "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "6"}], ")"}], "*", "y", 
         "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
         RowBox[{"z", "^", "4"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"EqList", "[", 
       RowBox[{"[", "19", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "^", "4"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "\[Tau]"}], ")"}], "*", 
         RowBox[{"w", "^", "3"}], "*", "x"}], "-", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"\[Tau]", "*", "w", "*", 
         RowBox[{"x", "^", "3"}]}], "+", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"w", "^", "3"}], "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", "w", 
         "*", 
         RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
         "x", "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "\[Tau]"}], ")"}], "*", "w", "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{"2", "*", "\[Tau]", "*", "x", "*", 
         RowBox[{"y", "^", "3"}]}], "-", 
        RowBox[{"\[Tau]", "*", 
         RowBox[{"w", "^", "3"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
         RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "*", "\[Tau]"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
         "x", "*", "y", "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "*", "\[Tau]"}], "+", "6"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "x", "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
         "x", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"\[Tau]", "^", "4"}]}], ")"}], "*", "w", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", "*", "\[Tau]"}], "+", "6"}], ")"}], "*", "x", "*", 
         "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{"\[Tau]", "*", "w", "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", "x", 
         "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"2", "*", "\[Tau]", "*", "y", "*", 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"CofactorMatrix", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"EqList", "[", 
       RowBox[{"[", "16", "]"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"w", "^", "3"}], "*", "x"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}], "*", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"w", "*", 
         RowBox[{"x", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
         RowBox[{"w", "^", "3"}], "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "\[Tau]"}], ")"}], "*", "w", "*", 
         RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "\[Tau]"}], "-", "7"}], ")"}], "*", "w", "*", 
         "x", "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"y", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "6"}], ")"}], "*", "x", 
         "*", 
         RowBox[{"y", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
         RowBox[{"w", "^", "3"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "*", "\[Tau]"}], ")"}], "*", 
         RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
         RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "\[Tau]"}], "-", "8"}], ")"}], "*", 
         RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
        RowBox[{"2", "*", 
         RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], "-", 
        RowBox[{"4", "*", "w", "*", "x", "*", "y", "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "5"}], ")"}], "*", "w", 
         "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "10"}], ")"}], "*", "x",
          "*", 
         RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
         RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
        RowBox[{"w", "*", "x", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "w", 
         "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Tau]"}], ")"}], "*", "x", "*", "y", "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "\[Tau]"}], "-", "8"}], ")"}], "*", 
         RowBox[{"y", "^", "2"}], "*", 
         RowBox[{"z", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{"2", "*", "x", "*", 
         RowBox[{"z", "^", "3"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "y", 
         "*", 
         RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.808115143409239*^9, 3.808115156325796*^9}, {
   3.80811520277492*^9, 3.808115234756485*^9}, {3.808115278185865*^9, 
   3.808115292117012*^9}, {3.8081153391761312`*^9, 3.808115347263925*^9}, {
   3.8081155026388483`*^9, 3.8081155420390472`*^9}, {3.808115572177352*^9, 
   3.808115608473119*^9}, {3.8081156464194517`*^9, 3.80811565745579*^9}, {
   3.8081156959219007`*^9, 3.80811577048769*^9}, {3.808116450040065*^9, 
   3.808116495024407*^9}, {3.808117504976914*^9, 3.808117550113942*^9}, {
   3.808120859140554*^9, 3.808120864061008*^9}, {3.808121900369657*^9, 
   3.808121920018341*^9}, {3.80812792665771*^9, 3.8081279337087507`*^9}, {
   3.808127966336195*^9, 3.8081279838635693`*^9}, {3.808131148440674*^9, 
   3.808131179281477*^9}, {3.808184582104966*^9, 3.808184608199081*^9}, 
   3.808184694532683*^9, 3.808186651606997*^9, 3.808186716702157*^9},
 FontSize->12,
 CellLabel->
  "In[226]:=",ExpressionUUID->"cb6c7554-fb74-47e8-b8fc-637413ef6f19"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "18", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "6", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "18", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "19", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "y"}], "-", "z"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], ")"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "19", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "7", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "z"}], "+", "x"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], ")"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.80811717111996*^9, 3.808117269666161*^9}, {
   3.8081173238978662`*^9, 3.808117391054632*^9}, {3.808117517736034*^9, 
   3.808117523243432*^9}, {3.8081208658691263`*^9, 3.8081210062612467`*^9}, {
   3.8081216206632*^9, 3.808121646497259*^9}, {3.8081216953568087`*^9, 
   3.8081217097850313`*^9}, {3.8081218859693623`*^9, 3.808121917621271*^9}, {
   3.808127910804735*^9, 3.808127936936058*^9}, {3.8081850823846817`*^9, 
   3.808185186663622*^9}, 3.808186746564274*^9},
 FontSize->12,
 CellLabel->
  "In[209]:=",ExpressionUUID->"2521e4f0-49c2-4f18-a423-9c7acca96202"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Explicit", " ", "Determinantal", " ", "Equation", " ", "#4"}], " ",
   "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.808611765884882*^9, 3.808611798494013*^9}, {
  3.8086135430108747`*^9, 3.808613599831234*^9}, {3.8086137161313877`*^9, 
  3.808613720845783*^9}, {3.808614903392048*^9, 3.808614921914275*^9}, {
  3.8086339073175077`*^9, 3.808634030351676*^9}, {3.808739903156396*^9, 
  3.808739903228876*^9}},
 FontSize->12,ExpressionUUID->"8c813b87-dabf-4a55-9ecc-1b8adc8f4e63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], 
       RowBox[{"x", "^", "2"}], "*", "y"}], " ", "-", " ", 
      RowBox[{"y", "^", "3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], 
       RowBox[{"w", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "1"}], ")"}], 
       RowBox[{"x", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], 
       RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "\[Tau]"}], "-", "1"}], ")"}], "y", "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}], 
       RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "x"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "w", "*", "x", 
       "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{"4", "*", "\[Tau]", "*", "x", "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "\[Tau]", "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"2", "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "x"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "9"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"2", "/", "\[Tau]"}], "*", "x", "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "\[Tau]"}], "+", "12"}], ")"}], "*", "w", 
       "*", "x", "*", "z"}], "-", 
      RowBox[{
       RowBox[{"2", "/", 
        RowBox[{"\[Tau]", "^", "4"}]}], "*", 
       RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"4", "/", "\[Tau]"}], "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "5"}], "+", 
    RowBox[{
     RowBox[{"w", "^", "4"}], "*", "x"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"x", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "4"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "9"}], "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "4"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "+", "6"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", "x", 
     "*", 
     RowBox[{"y", "^", "3"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "+", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "4"}]}], "-", 
    RowBox[{"4", "*", "x", "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "3"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", "w", "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
    RowBox[{"4", "*", "\[Tau]", "*", "x", "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "-", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"\[Tau]", "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", "*", "\[Tau]"}], "+", "7"}], ")"}], "*", "w", "*", "x", 
     "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"6", "*", "\[Tau]", "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"10", "*", "\[Tau]", "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", "w", "*",
      "x", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*",
      "y", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "-", 
    RowBox[{"\[Tau]", "*", "w", "*", 
     RowBox[{"z", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "x", "*", 
     RowBox[{"z", "^", "4"}]}], "+", 
    RowBox[{"2", "*", "\[Tau]", "*", "y", "*", 
     RowBox[{"z", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "5"}], "-", 
    RowBox[{"3", "*", 
     RowBox[{"w", "^", "4"}], "*", "x"}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{"w", "*", 
     RowBox[{"x", "^", "4"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "5"}]}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "4"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "y"}], "+", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"x", "^", "4"}], "*", "y"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", "x", "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", "y", "*", "z"}], "-", 
    RowBox[{"w", "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "4"}], ")"}], "*", "w", "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{"10", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
    RowBox[{"4", "*", "\[Tau]", "*", "x", "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"3", "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "5"}], ")"}], "*", "w", "*", "x", "*", "y", "*", 
     
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"10", "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"2", "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"2", "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"y", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{"\[Tau]", "*", "w", "*", "x", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", "w", "*", "y", 
     "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "x", "*",
      "y", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "5"}], "+", 
    RowBox[{
     RowBox[{"w", "^", "4"}], "*", "x"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"x", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "4"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "*", "\[Tau]"}], "+", "7"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "y"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "4"}], "*", "y"}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "7"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", "x", 
     "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "8"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "x", "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "5"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", "*", "\[Tau]"}], "-", "14"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "10"}], ")"}], "*", 
     RowBox[{"x", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "8"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], "*", "\[Tau]"}], "+", "12"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], "*", "\[Tau]"}], "+", "14"}], ")"}], "*", "w", 
     "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "12"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", "x", "*", 
     "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "7"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", "*", "\[Tau]"}], "-", "10"}], ")"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*",
      "x", "*", 
     RowBox[{"z", "^", "3"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", "*",
      "y", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "x", "*", "y", 
     "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
     RowBox[{"z", "^", "4"}]}], "-", 
    RowBox[{"4", "*", "x", "*", 
     RowBox[{"z", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "12", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "19", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "11", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "+", "y"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "15", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "20", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "z"}], "-", "x"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.808611765884882*^9, 3.808611798494013*^9}, {
   3.8086135430108747`*^9, 3.808613599831234*^9}, {3.8086137161313877`*^9, 
   3.808613720845783*^9}, {3.808614903392048*^9, 3.808614921914275*^9}, {
   3.8086339073175077`*^9, 3.8086340303518257`*^9}, {3.808634108812481*^9, 
   3.8086341214145527`*^9}, {3.8086344724282827`*^9, 3.808634484376904*^9}, {
   3.80863485753654*^9, 3.808634860273151*^9}, {3.808643612599202*^9, 
   3.808643614479254*^9}, {3.808724572352099*^9, 3.808724583452229*^9}, 
   3.8087287875131483`*^9, 3.8087396727148457`*^9, {3.8087398338478928`*^9, 
   3.808739838645355*^9}, {3.808739931730756*^9, 3.8087399401524363`*^9}, {
   3.8087851940530043`*^9, 3.808785194175872*^9}},
 FontSize->12,
 CellLabel->
  "In[180]:=",ExpressionUUID->"b3fd8ba5-8060-4ddf-b67e-112a324b2711"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Explicit", " ", "Determinantal", " ", "Equation", " ", "#3"}], " ",
   "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.8087239854334793`*^9, 3.808724015958794*^9}, {
   3.808739898944241*^9, 3.8087398990200233`*^9}, 3.84967388226748*^9},
 FontSize->12,ExpressionUUID->"0a129944-d2a3-4f95-923f-efdaa8476b8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], 
       RowBox[{"x", "^", "2"}], "*", "y"}], " ", "-", " ", 
      RowBox[{"y", "^", "3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], 
       RowBox[{"w", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "1"}], ")"}], 
       RowBox[{"x", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], 
       RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "\[Tau]"}], "-", "1"}], ")"}], "y", "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}], 
       RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", "x"}], " ", "-", " ", 
      RowBox[{"x", "^", "3"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}], 
       RowBox[{"w", "^", "2"}], "*", "y"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "1"}], ")"}], 
       RowBox[{"x", "^", "2"}], "*", "y"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "\[Tau]"}], "-", "1"}], ")"}], "x", "*", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", 
       RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "x", "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "3"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "x"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "9"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"2", "/", "\[Tau]"}], "*", "x", "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], "*", "\[Tau]"}], "+", "12"}], ")"}], "*", "w", 
       "*", "x", "*", "z"}], "-", 
      RowBox[{
       RowBox[{"2", "/", 
        RowBox[{"\[Tau]", "^", "4"}]}], "*", 
       RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"4", "/", "\[Tau]"}], "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "4"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"\[Tau]", "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], " ", "-", 
      RowBox[{"\[Tau]", "*", 
       RowBox[{"x", "^", "3"}], "*", "y"}], " ", "-", " ", 
      RowBox[{"2", "*", 
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "\[Tau]"}], "+", "1"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], " ", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x", "*", 
       RowBox[{"y", "^", "3"}]}], " ", "+", " ", 
      RowBox[{"y", "^", "4"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"\[Tau]", "'"}]}], "+", "1"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}], "*", "z"}], " ", "-", 
      RowBox[{
       RowBox[{"\[Tau]", "'"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], " ", "-", 
      RowBox[{
       RowBox[{"\[Tau]", "^", "2"}], "*", 
       RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], " ", "-", " ", 
      RowBox[{"3", "*", "x", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "+", "1"}], ")"}], "*", 
       RowBox[{"y", "^", "3"}], "*", "z"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"2", "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Tau]", "'"}], "^", "2"}], "*", "x", "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", 
         RowBox[{"\[Tau]", "'"}]}], ")"}], "*", 
       RowBox[{"y", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "*", "x", "*", 
       RowBox[{"z", "^", "3"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "y", "*", 
       RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
       RowBox[{"w", "^", "3"}], "*", "x"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", "w", "*", 
       RowBox[{"x", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
       RowBox[{"x", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"w", "^", "3"}], "*", "y"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "7"}], ")"}], "*", "w", "*", 
       RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}], "*", "y"}], "-", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{"3", "*", "w", "*", "x", "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"y", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "x", 
       "*", 
       RowBox[{"y", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"w", "^", "3"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "6"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
      RowBox[{"2", "*", "\[Tau]", "*", 
       RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], "+", 
      RowBox[{"4", "*", "w", "*", "x", "*", "y", "*", "z"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"1", "/", 
        RowBox[{"\[Tau]", "^", "4"}]}], "*", 
       RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{"2", "*", "\[Tau]", "*", "x", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"w", "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", 
       "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "x", "*", "y", 
       "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"y", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"z", "^", "3"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "y", "*", 
       RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "5"}], "+", 
    RowBox[{
     RowBox[{"w", "^", "4"}], "*", "x"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"x", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "4"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], "*", "\[Tau]"}], "+", "7"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "y"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "4"}], "*", "y"}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "7"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", "x", 
     "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "8"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "x", "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "5"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", "*", "\[Tau]"}], "-", "14"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "10"}], ")"}], "*", 
     RowBox[{"x", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "8"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], "*", "\[Tau]"}], "+", "12"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], "*", "\[Tau]"}], "+", "14"}], ")"}], "*", "w", 
     "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "4"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "12"}], ")"}], "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", "x", "*", 
     "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "7"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"10", "*", "\[Tau]"}], "-", "10"}], ")"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*",
      "x", "*", 
     RowBox[{"z", "^", "3"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", "*",
      "y", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "x", "*", "y", 
     "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
     RowBox[{"z", "^", "4"}]}], "-", 
    RowBox[{"4", "*", "x", "*", 
     RowBox[{"z", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "12", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "19", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "18", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "15", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "20", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "z"}], "-", "x"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.808724008412121*^9, 3.8087240159589443`*^9}},
 FontSize->12,ExpressionUUID->"68fb2a7a-7ce0-48b1-a6ed-469f6a1c6247"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.827987122932145*^9, 3.827987123265654*^9}},
 FontSize->12,ExpressionUUID->"d1eacd56-e6b2-4189-bbfe-4e22767aba55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Half", " ", "quadric", " ", "computations"}], " ", "*)"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8279808871728067`*^9, 3.8279809019930573`*^9}, 
   3.8279809713850317`*^9},
 FontSize->12,ExpressionUUID->"3f4d6fa8-4ca3-4627-b755-ba4ef8f871cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dectestWord", " ", "=", " ", 
   RowBox[{"ProperEven24", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eq24", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"FindEquation", "[", 
     RowBox[{"dectestWord", ",", " ", 
      RowBox[{"{", 
       RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", " ", "2"}], 
     "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["a", 
      RowBox[{"z", "^", "2"}]], "\[Rule]", "1"}], 
    "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HypersurfaceNodes", "[", "eq24", "]"}], " ", "\[Equal]", " ", 
  "dectestWord"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8087957405324297`*^9, 3.808795770769445*^9}, {
   3.8087958662319803`*^9, 3.808795871172057*^9}, {3.808795938983387*^9, 
   3.8087960305522537`*^9}, 3.8087960621492863`*^9, {3.808796105442628*^9, 
   3.808796107497381*^9}, {3.808796353388968*^9, 3.8087963638620253`*^9}, 
   3.8087967507336597`*^9, 3.8087969371916103`*^9, {3.808810944822219*^9, 
   3.808810944923354*^9}, {3.809053487865991*^9, 3.809053536627508*^9}, {
   3.809053968578855*^9, 3.809053979714129*^9}, {3.809054085782653*^9, 
   3.809054186271119*^9}, {3.809054268613014*^9, 3.8090543110578547`*^9}, 
   3.8090543500982656`*^9, {3.809131335527747*^9, 3.809131335591071*^9}, {
   3.8091314012518272`*^9, 3.8091314016102743`*^9}, {3.809131763221784*^9, 
   3.809131764168769*^9}, {3.809131952863488*^9, 3.809131952942041*^9}, {
   3.809134419450365*^9, 3.809134468071651*^9}, {3.8091345003332453`*^9, 
   3.809134558057932*^9}, {3.809134940978211*^9, 3.809134962658053*^9}, {
   3.8091350722544327`*^9, 3.8091350992016897`*^9}, {3.8091353955147953`*^9, 
   3.809135395630801*^9}, {3.809320471024323*^9, 3.809320488737891*^9}, 
   3.80933557133211*^9, 3.827987064810739*^9},
 FontSize->12,
 CellLabel->
  "In[326]:=",ExpressionUUID->"60b6b2e0-4ee6-4dc7-93df-158c87e87d32"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SummandList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ProperEven24", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
     RowBox[{"W16Set", "[", 
      RowBox[{"[", "21", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dectestWord", "=", 
   RowBox[{"FromDigits", "[", 
    RowBox[{
     RowBox[{"CodewordsSum", "[", 
      RowBox[{"SummandList", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{"decomplist", " ", "=", 
  RowBox[{"FindDecompositions", "[", 
   RowBox[{"dectestWord", ",", " ", "W16Set", ",", "5"}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.809392329070237*^9, {3.809394592409585*^9, 3.809394594455847*^9}, {
   3.809662658031213*^9, 3.809662661870121*^9}, {3.8096627028356028`*^9, 
   3.809662708365395*^9}, {3.809663958941893*^9, 3.8096639613127327`*^9}, 
   3.827987064810787*^9},
 FontSize->12,
 CellLabel->
  "In[333]:=",ExpressionUUID->"841cb892-e285-4568-8448-aa38a7e6f3bc"],

Cell[BoxData[
 RowBox[{"FindDecompositions", "[", 
  RowBox[{
   RowBox[{"ProperEven24", "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", " ", "W16Set", ",", " ", "4"}], 
  "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809394606071349*^9, 3.809394654648085*^9}, {
   3.827980884455656*^9, 3.827980886558329*^9}, 3.8279809713851423`*^9},
 FontSize->12,
 CellLabel->
  "In[332]:=",ExpressionUUID->"92d5836b-7470-447d-be43-4ee7d2c7031f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exclist", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "decomplist", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Count", "[", 
         RowBox[{
          RowBox[{"decomplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", "21"}], "]"}], 
        "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"exclist", ",", " ", 
          RowBox[{"decomplist", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8096626784998703`*^9, 3.809662726200625*^9}, 
   3.8279809713852787`*^9},
 FontSize->12,
 CellLabel->
  "In[306]:=",ExpressionUUID->"a64622e2-30f7-4294-83f6-778a2f4a7e4d"],

Cell[BoxData[{"decomplist", "\[IndentingNewLine]", "exclist"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809662727544492*^9, 3.8096627282058487`*^9}, {
   3.8096638220051403`*^9, 3.8096638237667007`*^9}, 3.8279809713853483`*^9},
 FontSize->12,
 CellLabel->
  "In[318]:=",ExpressionUUID->"f2830871-d0cb-42df-aad4-7728eaff5bda"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qcoord", "=", 
   RowBox[{"GetCoordinates", "[", 
    RowBox[{"HypersurfaceNodes", "[", "eq24", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"C21coord", "=", 
   RowBox[{"GetCoordinates", "[", 
    RowBox[{"HypersurfaceNodes", "[", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v4coord", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Qcoord", ",", "C21coord"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.80966316105961*^9, 3.809663204630374*^9}, {
   3.8096632413830853`*^9, 3.8096632747146606`*^9}, {3.809663319969944*^9, 
   3.809663320160975*^9}, 3.827980971385448*^9},
 FontSize->12,
 CellLabel->
  "In[297]:=",ExpressionUUID->"6b5af5d3-642f-412f-b782-12cd90ccd9d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1coord", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     SubscriptBox["cut", "1"], ",", 
     SubscriptBox["cut", "9"], ",", 
     SubscriptBox["cut", "16"], ",", 
     SubscriptBox["cut", "21"], ",", 
     SubscriptBox["cut", "25"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v2coord", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     SubscriptBox["cut", "1"], ",", 
     SubscriptBox["cut", "12"], ",", 
     SubscriptBox["cut", "14"], ",", 
     SubscriptBox["cut", "17"], ",", 
     SubscriptBox["cut", "18"]}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809664018555634*^9, 3.809664058927451*^9}, {
   3.8096641483184347`*^9, 3.809664160522304*^9}, {3.809664253709888*^9, 
   3.809664254234514*^9}, 3.827980971385569*^9},
 FontSize->12,
 CellLabel->
  "In[300]:=",ExpressionUUID->"ba0c717c-ef4e-40ed-b446-d72c777653f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v124coord", " ", "=", " ", 
   RowBox[{"Intersection", "[", 
    RowBox[{"v1coord", ",", "v2coord", ",", "v4coord"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "v124coord", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809664174603242*^9, 3.809664182572156*^9}, {
   3.809664215424766*^9, 3.8096642183506613`*^9}, 3.827980971385643*^9},
 FontSize->12,
 CellLabel->
  "In[302]:=",ExpressionUUID->"00c728b0-5aaa-4071-927c-7010ec7949be"],

Cell[BoxData[{
 RowBox[{"nodeset", "=", 
  RowBox[{"exclist", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v3coord", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     SubscriptBox["cut", 
      RowBox[{"nodeset", "[", 
       RowBox[{"[", "1", "]"}], "]"}]], ",", 
     SubscriptBox["cut", 
      RowBox[{"nodeset", "[", 
       RowBox[{"[", "2", "]"}], "]"}]], ",", 
     SubscriptBox["cut", 
      RowBox[{"nodeset", "[", 
       RowBox[{"[", "3", "]"}], "]"}]], ",", 
     SubscriptBox["cut", 
      RowBox[{"nodeset", "[", 
       RowBox[{"[", "4", "]"}], "]"}]], ",", 
     SubscriptBox["cut", 
      RowBox[{"nodeset", "[", 
       RowBox[{"[", "5", "]"}], "]"}]]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Intersection", "[", 
   RowBox[{"v124coord", ",", "v3coord"}], "]"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809664247710322*^9, 3.8096644704279747`*^9}, 
   3.8279809713857822`*^9},
 FontSize->12,
 CellLabel->
  "In[471]:=",ExpressionUUID->"0541ea44-8feb-4605-b6af-1d27078b5936"],

Cell[BoxData["exclist"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809664076782845*^9, 3.809664105387965*^9}, {
   3.809664146381488*^9, 3.8096641467722883`*^9}, {3.8096642649816113`*^9, 
   3.809664265996706*^9}, {3.809664411828833*^9, 3.809664412308216*^9}, {
   3.809664448669724*^9, 3.8096644492826014`*^9}, 3.82798097138583*^9},
 FontSize->12,
 CellLabel->
  "In[470]:=",ExpressionUUID->"1e226597-ef78-45d3-beb8-98a4a9a5816f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"-", "2"}], "*", 
    RowBox[{"Inverse", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"\[Tau]", "'"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", 
         RowBox[{"2", "\[Tau]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", 
         RowBox[{"2", 
          RowBox[{"\[Tau]", "'"}]}]}], "}"}]}], "}"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "*", "u"}], ",", 
     RowBox[{"q", "*", "v"}], ",", 
     RowBox[{"p", "*", "v"}], ",", 
     RowBox[{"q", "*", "u"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QuadricSubstitution", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", 
      RowBox[{"%", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
     RowBox[{"y", "\[Rule]", 
      RowBox[{"%", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
     RowBox[{"w", "\[Rule]", 
      RowBox[{"%", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"%", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809135105070037*^9, 3.809135142062698*^9}, {
   3.8091353944993773`*^9, 3.809135463513937*^9}, {3.809135529438402*^9, 
   3.809135583443575*^9}, {3.809138148922308*^9, 3.809138201329708*^9}, 
   3.8091559257271147`*^9, 3.827980971385961*^9},
 FontSize->12,
 CellLabel->
  "In[260]:=",ExpressionUUID->"e021b9c7-2297-4ad9-9880-8223518aaec9"],

Cell[BoxData[{
 RowBox[{"IntegerDigits", "[", 
  RowBox[{
   RowBox[{"ProperEven24", "[", 
    RowBox[{"[", "5", "]"}], "]"}], ",", "2", ",", "66"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{"%", ",", "1"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8090543183494577`*^9, 3.809054334593194*^9}, {
   3.809054436643811*^9, 3.809054444102365*^9}, {3.809130499708541*^9, 
   3.809130534771302*^9}, {3.8091305653342733`*^9, 3.8091305693638983`*^9}, {
   3.809130619825471*^9, 3.809130634604954*^9}, {3.809320481547544*^9, 
   3.8093204850151854`*^9}, {3.827971736113112*^9, 3.8279717376138887`*^9}, 
   3.827980971386013*^9, {3.827984451802062*^9, 3.827984455051649*^9}},
 FontSize->12,
 CellLabel->
  "In[316]:=",ExpressionUUID->"a1bac261-020e-40ad-99f7-50f46f5f449e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QuadSection", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "/", "2"}], "*", 
      RowBox[{"F", "[", 
       RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}]}], "/.", 
     "QuadricSubstitution"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.808872850224897*^9, 3.808872911657135*^9}, {
   3.8091382147732143`*^9, 3.809138294646841*^9}, {3.8091385275853033`*^9, 
   3.809138631477799*^9}, {3.809138745406994*^9, 3.8091387455040293`*^9}, {
   3.809141617049074*^9, 3.809141632420713*^9}, {3.809141863357354*^9, 
   3.809141881909977*^9}, 3.809155932863565*^9, 3.809241901094902*^9, 
   3.827980971386099*^9},
 FontSize->12,
 CellLabel->
  "In[265]:=",ExpressionUUID->"178ba790-697e-45b9-a8b0-5290f99b4163"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SqRoot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "5"}], 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
     RowBox[{"p", "^", "3"}], 
     RowBox[{"v", "^", "3"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "'"}], "*", 
     RowBox[{"p", "^", "3"}], "*", 
     RowBox[{"u", "^", "2"}], "*", "v"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "10"}], "*", 
     RowBox[{"(", 
      RowBox[{"23", "+", 
       RowBox[{"9", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], ")"}], "*", 
     RowBox[{"p", "^", "2"}], "*", "q", "*", "u", "*", 
     RowBox[{"v", "^", "2"}]}], " ", "-", " ", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"p", "^", "2"}], "*", "q", "*", 
     RowBox[{"u", "^", "3"}]}], " ", "+", " ", 
    RowBox[{"\[Tau]", "*", "p", "*", 
     RowBox[{"q", "^", "2"}], "*", 
     RowBox[{"v", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "5"}], 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "p", "*", 
     RowBox[{"q", "^", "2"}], "*", 
     RowBox[{"u", "^", "2"}], "*", "v"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "^", "3"}], "*", 
     RowBox[{"q", "^", "3"}], "*", "u", "*", 
     RowBox[{"v", "^", "2"}]}], " ", "+", 
    RowBox[{
     RowBox[{"1", "/", "10"}], 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"5", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], ")"}], "*", 
     RowBox[{"q", "^", "3"}], 
     RowBox[{"u", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "5", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"monomial", " ", "=", " ", 
   RowBox[{
    RowBox[{"p", "^", "a"}], "*", 
    RowBox[{"q", "^", "b"}], "*", 
    RowBox[{"u", "^", "c"}], "*", 
    RowBox[{"v", "^", "d"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"QuadSection", ",", " ", "monomial"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"QuadSection", "-", 
     RowBox[{"SqRoot", "^", "2"}]}], ",", " ", "monomial"}], "]"}], 
  "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8088732412586203`*^9, 3.8088732495369663`*^9}, {
   3.808873286399831*^9, 3.808873451826757*^9}, {3.808873593632354*^9, 
   3.8088736730267076`*^9}, {3.808873778184475*^9, 3.808873802193706*^9}, {
   3.8088738341315393`*^9, 3.808873854032379*^9}, {3.80887481626371*^9, 
   3.808874831824873*^9}, {3.808874869273332*^9, 3.808874871084815*^9}, {
   3.8088749213060293`*^9, 3.8088749523038197`*^9}, {3.808874988520833*^9, 
   3.8088750824563828`*^9}, {3.8088751288091373`*^9, 
   3.8088751316405783`*^9}, {3.8088751882720003`*^9, 3.808875194107018*^9}, {
   3.808875262354137*^9, 3.8088753262595863`*^9}, {3.8088754340356293`*^9, 
   3.808875434332602*^9}, {3.808875796115877*^9, 3.808875832500079*^9}, {
   3.808875912049118*^9, 3.80887591482148*^9}, {3.808876747408411*^9, 
   3.808876749012191*^9}, {3.808876789115638*^9, 3.808876793760085*^9}, {
   3.808876846325512*^9, 3.808876882253251*^9}, {3.808876990882749*^9, 
   3.808877022345551*^9}, {3.808877099943697*^9, 3.808877298200597*^9}, {
   3.808877333008596*^9, 3.8088773421710577`*^9}, {3.808877394347004*^9, 
   3.808877482500456*^9}, {3.8088775564266663`*^9, 3.808877673391387*^9}, {
   3.80887794220611*^9, 3.8088779863970633`*^9}, {3.808878017345007*^9, 
   3.808878047952496*^9}, {3.808878091102734*^9, 3.808878120233094*^9}, {
   3.808878166402445*^9, 3.8088782541305656`*^9}, {3.808878345669614*^9, 
   3.808878346585037*^9}, {3.808878423306161*^9, 3.808878438028434*^9}, {
   3.8088785016581507`*^9, 3.808878550887257*^9}, {3.8088794355688467`*^9, 
   3.808879449992898*^9}, {3.808879520503295*^9, 3.808879611659863*^9}, {
   3.808879652378924*^9, 3.808879673028469*^9}, {3.808879705048377*^9, 
   3.808879706066534*^9}, {3.808879750575202*^9, 3.808879751491824*^9}, {
   3.808879793768098*^9, 3.808879823459176*^9}, {3.808879871529011*^9, 
   3.8088799024390907`*^9}, {3.808879997485351*^9, 3.808880003895624*^9}, {
   3.808880043156495*^9, 3.8088800467683268`*^9}, {3.808880154134225*^9, 
   3.8088801756320143`*^9}, {3.809138537164625*^9, 3.809138539781809*^9}, {
   3.809138621775939*^9, 3.8091386269352016`*^9}, {3.80913868927498*^9, 
   3.8091387009208384`*^9}, {3.809138752130204*^9, 3.809138798181141*^9}, {
   3.8091389767527657`*^9, 3.8091390450446033`*^9}, {3.809139113407073*^9, 
   3.809139122435008*^9}, {3.809139367533257*^9, 3.809139435899962*^9}, {
   3.8091395087831993`*^9, 3.8091395105678997`*^9}, {3.809139585589044*^9, 
   3.8091395867697077`*^9}, {3.809139644855948*^9, 3.809139724066762*^9}, {
   3.8091397567126493`*^9, 3.809139763544289*^9}, {3.809139865304893*^9, 
   3.809139883704237*^9}, {3.8091399424045143`*^9, 3.809140024441228*^9}, {
   3.809140096819962*^9, 3.809140139663314*^9}, {3.809140241823197*^9, 
   3.809140274109399*^9}, {3.809140334393182*^9, 3.809140348652298*^9}, 
   3.809140671452693*^9, {3.8091408838388367`*^9, 3.8091409974200983`*^9}, {
   3.80914164417448*^9, 3.809141722288064*^9}, {3.809141767527771*^9, 
   3.809141821282977*^9}, {3.8091427275172987`*^9, 3.8091427381362*^9}, {
   3.8091427710518436`*^9, 3.809142792743854*^9}, {3.80914302041442*^9, 
   3.809143022325986*^9}, {3.809143240711975*^9, 3.809143252853963*^9}, {
   3.809143423910429*^9, 3.8091434441127243`*^9}, {3.809143601504712*^9, 
   3.809143617763647*^9}, {3.809143657565086*^9, 3.8091436615841*^9}, {
   3.809143704742025*^9, 3.809143709216385*^9}, {3.809143962564064*^9, 
   3.809143989042553*^9}, {3.809144075596414*^9, 3.809144084240699*^9}, {
   3.809144143222651*^9, 3.8091441492275257`*^9}, {3.809144328172411*^9, 
   3.8091443473005*^9}, {3.809144411079109*^9, 3.809144439682893*^9}, {
   3.8091445706097603`*^9, 3.809144609469198*^9}, {3.809145685374995*^9, 
   3.809145780250701*^9}, {3.809146020938696*^9, 3.8091460649828033`*^9}, {
   3.8091461246864967`*^9, 3.8091461521343822`*^9}, {3.809146215447044*^9, 
   3.809146216411952*^9}, {3.8091462633422127`*^9, 3.809146274096622*^9}, {
   3.8091463043149023`*^9, 3.8091463161002617`*^9}, {3.809146395706696*^9, 
   3.80914639684203*^9}, {3.809146608677917*^9, 3.809146609783497*^9}, {
   3.809146748541539*^9, 3.8091467537361403`*^9}, {3.80914739090556*^9, 
   3.809147395393381*^9}, {3.809147431042466*^9, 3.8091474338531322`*^9}, {
   3.8091475279072037`*^9, 3.8091475440386133`*^9}, {3.809147574395556*^9, 
   3.809147574503696*^9}, {3.809147694390851*^9, 3.8091476950493317`*^9}, {
   3.8091477543481693`*^9, 3.809147774157784*^9}, {3.8091478383717413`*^9, 
   3.8091478439414454`*^9}, {3.809147929161373*^9, 3.8091479307630587`*^9}, {
   3.809147962336255*^9, 3.809147963247176*^9}, {3.8091480535927277`*^9, 
   3.809148057761141*^9}, {3.809148262023333*^9, 3.8091482630176163`*^9}, {
   3.8091484710218973`*^9, 3.8091484722392473`*^9}, {3.809149089035327*^9, 
   3.809149089875554*^9}, {3.809149397862171*^9, 3.809149398773882*^9}, {
   3.809149474290855*^9, 3.809149501997151*^9}, {3.809149603374577*^9, 
   3.809149623944419*^9}, {3.8091499696950607`*^9, 3.809149970416173*^9}, {
   3.809150173246749*^9, 3.80915017872018*^9}, {3.80915021207024*^9, 
   3.8091502328553867`*^9}, {3.8091502960780373`*^9, 3.809150311481573*^9}, {
   3.80915038796133*^9, 3.8091504235815687`*^9}, {3.809150626382759*^9, 
   3.809150646213076*^9}, 3.809150850118363*^9, {3.809150936319529*^9, 
   3.80915094313483*^9}, {3.8091510194413843`*^9, 3.80915104201875*^9}, {
   3.809151119134686*^9, 3.809151121918625*^9}, {3.809151178221198*^9, 
   3.8091512085667*^9}, {3.809151241114668*^9, 3.809151289448419*^9}, {
   3.809151597274294*^9, 3.809151630662788*^9}, {3.8091516625466547`*^9, 
   3.809151663116311*^9}, {3.809151888749436*^9, 3.809151889711998*^9}, {
   3.809152025495947*^9, 3.8091520672506657`*^9}, {3.809152151984755*^9, 
   3.809152152523571*^9}, {3.809152230439458*^9, 3.809152232639761*^9}, {
   3.8091522911647367`*^9, 3.809152291742003*^9}, {3.8091524577526417`*^9, 
   3.809152458472349*^9}, {3.809152558962797*^9, 3.809152559512347*^9}, 
   3.809152702868622*^9, {3.809152964528328*^9, 3.809153004260515*^9}, {
   3.8091530761053753`*^9, 3.809153080708934*^9}, {3.8091531181235323`*^9, 
   3.809153118495633*^9}, {3.809154693094933*^9, 3.809154693790362*^9}, {
   3.8091547908111897`*^9, 3.809154880205872*^9}, {3.809154928408321*^9, 
   3.8091549366426*^9}, {3.809154985354254*^9, 3.80915499429807*^9}, {
   3.809155055375099*^9, 3.8091550939687653`*^9}, {3.809155285684329*^9, 
   3.809155360975995*^9}, {3.809155396987217*^9, 3.809155431186716*^9}, {
   3.809241913028913*^9, 3.8092419277133713`*^9}, {3.809241991642269*^9, 
   3.809242022724154*^9}, {3.809242057932991*^9, 3.8092420952909193`*^9}, {
   3.8092421764963512`*^9, 3.809242180344548*^9}, {3.8092422695323544`*^9, 
   3.8092422702639103`*^9}, {3.809242334507288*^9, 3.8092423377514133`*^9}, {
   3.809242375047812*^9, 3.809242381509953*^9}, {3.8092425004050407`*^9, 
   3.8092425009926357`*^9}, {3.809242666316815*^9, 3.8092426976946363`*^9}, {
   3.809242776305111*^9, 3.80924278209408*^9}, {3.809242886125065*^9, 
   3.809242886724885*^9}, {3.809242991366926*^9, 3.809242995592314*^9}, {
   3.809243139546541*^9, 3.809243143447068*^9}, {3.809243210275558*^9, 
   3.809243224389914*^9}, {3.809245639781171*^9, 3.809245640486758*^9}, {
   3.809245803892652*^9, 3.8092458045118093`*^9}, {3.80924594899778*^9, 
   3.809245963978735*^9}, {3.809246874513618*^9, 3.809246875751298*^9}, {
   3.809247088571035*^9, 3.809247089938828*^9}, {3.8092472452806177`*^9, 
   3.8092472510899973`*^9}, {3.809248524369247*^9, 3.809248525155649*^9}, {
   3.809249034880237*^9, 3.809249042545558*^9}, {3.809249237870042*^9, 
   3.809249238414629*^9}, {3.8092492995960627`*^9, 3.809249301990335*^9}, {
   3.809249523884468*^9, 3.8092495245612297`*^9}, {3.809249740461974*^9, 
   3.809249747023121*^9}, {3.809249806548767*^9, 3.809249807037956*^9}, {
   3.80924991201304*^9, 3.80924993567323*^9}, {3.809249975348361*^9, 
   3.8092499760202637`*^9}, 3.8093193150737333`*^9, 3.8279809713861647`*^9},
 FontSize->12,ExpressionUUID->"02ec87a8-002c-4bcb-ab96-4e30b9d2d33f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Explicit", " ", "Determinantal", " ", "Equation", " ", "#5"}], 
   " ", ":", " ", 
   RowBox[{
    RowBox[{"Example", " ", "using", " ", "half"}], "-", 
    RowBox[{"quadric", " ", "section"}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.809324405365034*^9, 3.809324419436516*^9}, {
   3.8093246108159933`*^9, 3.809324753899081*^9}, {3.809325609980153*^9, 
   3.8093256316880493`*^9}, {3.809325750431522*^9, 3.809325759564003*^9}, {
   3.809326377660796*^9, 3.809326385524941*^9}, {3.80932863045275*^9, 
   3.8093286318960447`*^9}, {3.809328685984766*^9, 3.809328686222673*^9}, 
   3.80933213552866*^9, {3.8093325117416277`*^9, 3.8093325163784523`*^9}, {
   3.809333020782978*^9, 3.809333023718375*^9}, {3.809333054988894*^9, 
   3.8093331127103853`*^9}, {3.809333364561266*^9, 3.809333365769453*^9}, {
   3.809333572441287*^9, 3.809333574173633*^9}, {3.809336164927827*^9, 
   3.8093361680172377`*^9}, {3.809336279405621*^9, 3.809336282449862*^9}, {
   3.80933652276509*^9, 3.8093365255179157`*^9}, {3.809336694138976*^9, 
   3.8093367179602633`*^9}, {3.8093368731382513`*^9, 3.809336879699938*^9}, {
   3.8096540713074913`*^9, 3.809654074118943*^9}, {3.8096541783306637`*^9, 
   3.809654191279951*^9}, {3.809656100837237*^9, 3.809656105480133*^9}, {
   3.8096569832954617`*^9, 3.809656997738723*^9}, {3.809662553349285*^9, 
   3.8096625994451838`*^9}, {3.809664697197028*^9, 3.809664698189289*^9}, {
   3.809666019677269*^9, 3.809666019926203*^9}, {3.809666349096422*^9, 
   3.8096663860624533`*^9}, {3.80966689574969*^9, 3.809666897367764*^9}, {
   3.809668822942519*^9, 3.809668824979271*^9}, {3.813023562638962*^9, 
   3.813023567824751*^9}},
 FontSize->12,ExpressionUUID->"8bea8c50-6492-4a73-8ad3-38d343898f41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quadric", "=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
     RowBox[{"x", "^", "2"}]}], "+", 
    RowBox[{"y", "^", "2"}], "-", 
    RowBox[{
     RowBox[{"Sqrt", "[", "5", "]"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{"4", "*", "w", "*", "z"}], "-", 
    RowBox[{"8", "*", 
     RowBox[{"z", "^", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HalfQuadric", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "5"}], 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
     RowBox[{"pv", "^", "3"}]}], " ", "-", 
    RowBox[{
     RowBox[{"\[Tau]", "'"}], "*", 
     RowBox[{
      RowBox[{"(", "pu", ")"}], "^", "2"}], "pv"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"1", "/", "10"}], "*", 
     RowBox[{"(", 
      RowBox[{"23", "+", 
       RowBox[{"9", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], ")"}], "*", 
     RowBox[{"pv", "^", "2"}], "*", "qu"}], " ", "-", " ", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"pu", "^", "2"}], "*", "qu"}], "+", " ", 
    RowBox[{"\[Tau]", "*", "pv", "*", 
     RowBox[{"qv", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "5"}], 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "pv", "*", 
     RowBox[{"qu", "^", "2"}]}], " ", "-", " ", 
    RowBox[{
     RowBox[{"\[Tau]", "^", "3"}], "*", "qu", "*", 
     RowBox[{"qv", "^", "2"}]}], " ", "+", 
    RowBox[{
     RowBox[{"1", "/", "10"}], 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"5", 
        RowBox[{"Sqrt", "[", "5", "]"}]}]}], ")"}], "*", 
     RowBox[{"qu", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HalfQuadric", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"HalfQuadric", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pu", "\[Rule]", 
        RowBox[{
         RowBox[{"\[Tau]", "*", "x"}], "-", "y"}]}], ",", " ", 
       RowBox[{"qv", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"-", "x"}], "+", 
         RowBox[{
          RowBox[{"\[Tau]", "'"}], "*", "y"}]}]}], ",", " ", 
       RowBox[{"pv", "\[Rule]", " ", 
        RowBox[{"w", "+", 
         RowBox[{"2", "\[Tau]", "*", "z"}]}]}], ",", " ", 
       RowBox[{"qu", "\[Rule]", 
        RowBox[{"w", "+", 
         RowBox[{"2", 
          RowBox[{"\[Tau]", "'"}], "*", "z"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w", "*", 
       RowBox[{"x", "^", "2"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
       RowBox[{"x", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x", "*", 
       RowBox[{"y", "^", "2"}]}], "-", 
      RowBox[{"4", "*", "w", "*", "x", "*", "z"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{"8", "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"4", "*", 
       RowBox[{"z", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{
          RowBox[{"Sqrt", "[", "5", "]"}], "*", "z"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "x"}], "+", "z", "+", 
         RowBox[{
          RowBox[{"Sqrt", "[", "5", "]"}], "*", "z"}]}], ")"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", 
          RowBox[{"z", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "3"}], "*", "x"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "3"}], "*", "y"}], "+", 
    RowBox[{"\[Tau]", "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", "y"}], "-", 
    RowBox[{"3", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", "*", "x", "*", 
     RowBox[{"y", "^", "2"}]}], "-", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"w", "^", "3"}], "*", "z"}], "-", 
    RowBox[{"4", "*", "\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "-", 
    RowBox[{"4", "*", 
     RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
    RowBox[{"4", "*", 
     RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "4"}], ")"}], "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", "x", 
     "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "4"}], ")"}], "*", "w", "*", "y", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "6"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"2", "*", "\[Tau]", "*", "w", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "x", "*", 
     RowBox[{"z", "^", "3"}]}], "-", 
    RowBox[{"4", "*", "\[Tau]", "*", "y", "*", 
     RowBox[{"z", "^", "3"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "4"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}]}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"x", "^", "4"}]}], "-", 
    RowBox[{"\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "-", 
    RowBox[{
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "\[Tau]"}], ")"}], "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"w", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "-", "2"}], ")"}], "/", "\[Tau]"}], ")"}], 
     "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "-", 
    RowBox[{
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"3", "*", "\[Tau]", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"w", "*", 
     RowBox[{"z", "^", "3"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "^", "3"}], "*", "x"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{"w", "*", 
       RowBox[{"x", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "2"}], ")"}], "*", 
       RowBox[{"w", "^", "3"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], "-", 
      RowBox[{"\[Tau]", "*", "w", "*", 
       RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "\[Tau]"}], "-", "7"}], ")"}], "*", "w", "*", "x", 
       "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}]}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
       RowBox[{"y", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}]}], ")"}], "*", "x",
        "*", 
       RowBox[{"y", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "+", "1"}], ")"}], "*", 
       RowBox[{"w", "^", "3"}], "*", "z"}], "+", 
      RowBox[{"2", "*", "\[Tau]", "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "1"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "8"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}], "*", "z"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], "+", 
      RowBox[{"4", "*", "w", "*", "x", "*", "y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "4"}], ")"}], "/", "\[Tau]"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", "w", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "\[Tau]"}], "-", "10"}], ")"}], "*", "x", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
       RowBox[{"y", "^", "3"}], "*", "z"}], "+", 
      RowBox[{"w", "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "/", "\[Tau]"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "w", 
       "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "\[Tau]"}], "+", "2"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}]}], ")"}], "*", "x", "*", "y", 
       "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "\[Tau]"}], "-", "8"}], ")"}], "*", 
       RowBox[{"y", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Tau]", "-", "1"}], ")"}], "*", "w", "*", 
       RowBox[{"z", "^", "3"}]}], "-", 
      RowBox[{"2", "*", "x", "*", 
       RowBox[{"z", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "\[Tau]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "1"}], ")"}]}], ")"}], "*", "y", "*", 
       RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"w", "^", "5"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "4"}], "*", "x"}], "+", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"x", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "4"}]}], "+", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"x", "^", "5"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{"2", "*", "\[Tau]", "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}]}], "-", 
    RowBox[{"2", "*", "\[Tau]", "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"y", "^", "2"}]}], "+", 
    RowBox[{"w", "*", 
     RowBox[{"y", "^", "4"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "x", "*", 
     RowBox[{"y", "^", "4"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "3"}], "*", "x", "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "3"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "4"}], "*", "z"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "2"}], ")"}], "*", "w", "*", "x", 
     "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"y", "^", "4"}], "*", "z"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"w", "^", "2"}], "*", "x", "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "\[Tau]"}], "+", "4"}], ")"}], "*", "w", "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"6", "*", "\[Tau]", "*", 
     RowBox[{"x", "^", "3"}], "*", 
     RowBox[{"z", "^", "2"}]}], "-", 
    RowBox[{"2", "*", "w", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", "x", "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "2"}]}], "+", 
    RowBox[{"2", "*", "w", "*", "x", "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
     RowBox[{"x", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
     RowBox[{"y", "^", "2"}], "*", 
     RowBox[{"z", "^", "3"}]}], "+", 
    RowBox[{"w", "*", 
     RowBox[{"z", "^", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"w", "^", "4"}], "-", 
      RowBox[{
       RowBox[{"w", "^", "3"}], "*", "x"}], "-", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{"w", "*", 
       RowBox[{"x", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", 
       RowBox[{"w", "^", "3"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "y"}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"x", "^", "2"}], "*", "y"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "5"}], ")"}], "*", 
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "3"}], ")"}], "*", "w", "*", "x", 
       "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"y", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "\[Tau]"}], "+", "1"}], ")"}]}], ")"}], "*", "w",
        "*", 
       RowBox[{"y", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", "x", "*", 
       RowBox[{"y", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
       RowBox[{"y", "^", "4"}]}], "+", 
      RowBox[{
       RowBox[{"w", "^", "3"}], "*", "z"}], "-", 
      RowBox[{"2", "*", "\[Tau]", "*", 
       RowBox[{"w", "^", "2"}], "*", "x", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "3"}], ")"}], "*", "w", 
       "*", 
       RowBox[{"x", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], "*", "\[Tau]"}], "+", "8"}], ")"}], "*", 
       RowBox[{"x", "^", "3"}], "*", "z"}], "-", 
      RowBox[{"2", "*", 
       RowBox[{"w", "^", "2"}], "*", "y", "*", "z"}], "-", 
      RowBox[{"4", "*", "w", "*", "x", "*", "y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "*", "\[Tau]"}], "-", "8"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}], "*", "y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "7"}], ")"}], "*", "w", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", "*", "\[Tau]"}], "-", "10"}], ")"}], "*", "x", "*", 
       RowBox[{"y", "^", "2"}], "*", "z"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "4"}], ")"}], "*", 
       RowBox[{"y", "^", "3"}], "*", "z"}], "-", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "-", "1"}], ")"}], "*", "w", 
       "*", "x", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"x", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"3", "*", "w", "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"2", "*", "\[Tau]", "*", "x", "*", "y", "*", 
       RowBox[{"z", "^", "2"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "\[Tau]"}], "-", "6"}], ")"}], "*", 
       RowBox[{"y", "^", "2"}], "*", 
       RowBox[{"z", "^", "2"}]}], "-", 
      RowBox[{"w", "*", 
       RowBox[{"z", "^", "3"}]}], "-", 
      RowBox[{"2", "*", "x", "*", 
       RowBox[{"z", "^", "3"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "*", "\[Tau]"}], "+", "2"}], ")"}], "*", "y", 
       "*", 
       RowBox[{"z", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], ")"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "z"}], "-", "x"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "12", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "14", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "18", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqList", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "*", 
    RowBox[{"EqList", "[", 
     RowBox[{"[", "17", "]"}], "]"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "+", "y"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CofactorMatrix", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{"Quadric", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Tau]", "*", "x"}], "-", "y"}], ")"}]}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.},
 CellChangeTimes->{{3.809324405365034*^9, 3.809324419436516*^9}, {
   3.8093246108159933`*^9, 3.809324753899081*^9}, {3.809325609980153*^9, 
   3.8093256316880493`*^9}, {3.809325750431522*^9, 3.809325759564003*^9}, {
   3.809326377660796*^9, 3.809326385524941*^9}, {3.80932863045275*^9, 
   3.8093286318960447`*^9}, {3.809328685984766*^9, 3.809328686222673*^9}, 
   3.80933213552866*^9, {3.8093325117416277`*^9, 3.8093325163784523`*^9}, {
   3.809333020782978*^9, 3.809333023718375*^9}, {3.809333054988894*^9, 
   3.8093331127103853`*^9}, {3.809333364561266*^9, 3.809333365769453*^9}, {
   3.809333572441287*^9, 3.809333574173633*^9}, {3.809336164927827*^9, 
   3.8093361680172377`*^9}, {3.809336279405621*^9, 3.809336282449862*^9}, {
   3.80933652276509*^9, 3.8093365255179157`*^9}, {3.809336694138976*^9, 
   3.8093367179602633`*^9}, {3.8093368731382513`*^9, 3.809336879699938*^9}, {
   3.8096540713074913`*^9, 3.809654074118943*^9}, {3.8096541783306637`*^9, 
   3.809654191279951*^9}, {3.809656100837237*^9, 3.809656105480133*^9}, {
   3.8096569832954617`*^9, 3.809656997738723*^9}, {3.809662553349285*^9, 
   3.8096625994451838`*^9}, {3.809664697197028*^9, 3.809664698189289*^9}, {
   3.809666019677269*^9, 3.809666019926203*^9}, {3.809666349096422*^9, 
   3.8096663860624533`*^9}, {3.80966689574969*^9, 3.809666897367764*^9}, {
   3.809668822942519*^9, 3.8096688249793797`*^9}},
 FontSize->12,
 CellLabel->
  "In[261]:=",ExpressionUUID->"f072e245-c470-488f-8054-947e7b112d1c"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Finding", " ", "Determinantal", " ", 
   RowBox[{"presentation", " ", ":", " ", "endgame"}]}], " ", "*)"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.80818663180492*^9}, {
   3.808548246254651*^9, 3.808548293685577*^9}, 3.808791655607441*^9, {
   3.809324401439208*^9, 3.809324404488393*^9}, {3.8358466814893303`*^9, 
   3.8358466934033947`*^9}},
 FontSize->12,ExpressionUUID->"39427991-949e-4590-8f14-735bba132d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Normalize", " ", "&"}], " ", "Symmetrize", " ", "the", " ", 
    "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"normalFactor", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "i"}], ",", 
         RowBox[{"j", "\[LessEqual]", "4"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"normalFactor", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"CofactorMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "/.", "SubstituteP"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<Normal Factor at (\>\"", ",", " ", "i", ",", " ", "\"\<,\>\"",
             ",", " ", "j", ",", " ", "\"\<) = \>\"", ",", " ", 
            RowBox[{
             RowBox[{"normalFactor", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"normalFactor", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"normalFactor", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"CofactorMatrix", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"CofactorMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "/", 
             RowBox[{
              RowBox[{"normalFactor", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"CofactorMatrix", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
           RowBox[{
            RowBox[{"CofactorMatrix", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.80818663180492*^9}, {
   3.808548246254651*^9, 3.808548275004326*^9}, {3.808634765247159*^9, 
   3.808634767253469*^9}, 3.808791655607984*^9},
 FontSize->12,
 CellLabel->
  "In[274]:=",ExpressionUUID->"8d94fbfd-8ce3-411d-9847-4acec1f85d84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"det", "=", 
   RowBox[{"Det", "[", "CofactorMatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"det", ",", " ", 
      RowBox[{"w", "^", "18"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], "^", "3"}], ",", 
      " ", 
      RowBox[{"w", "^", "18"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalizedDet", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"det", "*", 
     RowBox[{"B", "/", "A"}]}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.808186631805504*^9}, 
   3.808548246254875*^9, {3.808634049053597*^9, 3.808634056718926*^9}, 
   3.808791655608212*^9},
 FontSize->12,
 CellLabel->
  "In[276]:=",ExpressionUUID->"f00d2b52-0edb-4651-a0ad-d4204701fa43"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"normalizedDet", " ", "=", " ", 
    RowBox[{"F", "^", "3"}]}], "*)"}], "\n", 
  RowBox[{"Simplify", "[", 
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{"det", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], "^", "3"}], "}"}],
      ",", " ", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.80818663180585*^9}, 
   3.808548246255066*^9, 3.808791655608448*^9, {3.809328872582539*^9, 
   3.809328872825513*^9}},
 FontSize->12,
 CellLabel->
  "In[280]:=",ExpressionUUID->"d9296ddd-7b36-49a0-9e64-d7765eed8ef7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Construct", " ", "the", " ", "matrix", " ", 
    RowBox[{"(", 
     SubscriptBox["a", "ij"], ")"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"Aij", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Map", "[", 
      RowBox[{"Reverse", ",", 
       RowBox[{"Minors", "[", 
        RowBox[{"CofactorMatrix", ",", "3"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.808186631805992*^9}, 
   3.8085482462552767`*^9, 3.808791655608831*^9},
 FontSize->12,
 CellLabel->
  "In[281]:=",ExpressionUUID->"ec9c5de8-efdf-4648-8e99-903901e49e7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Get", " ", "rid", " ", "of", " ", "the", " ", "redundant", " ", "factor", 
    
    RowBox[{"(", 
     RowBox[{"F", "^", "2"}], ")"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "i"}], ",", 
         RowBox[{"j", "\[LessEqual]", "4"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmplist", "=", 
           RowBox[{"Simplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"i", "+", "j"}], ")"}]}], "*", 
             RowBox[{"PolynomialReduce", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Aij", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"F", "[", 
                  RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], "^", 
                 "2"}], "}"}], ",", " ", 
               RowBox[{"{", 
                RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}],
             "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"tmplist", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Then", ",", " ", "symmetrize"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<", "i"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.80818663180618*^9}, 
   3.808548246255391*^9, {3.808637369468564*^9, 3.808637372044923*^9}, {
   3.808637623928565*^9, 3.808637660999455*^9}, {3.808638212483079*^9, 
   3.808638227679832*^9}, {3.808639670921362*^9, 3.8086397257119617`*^9}, {
   3.808644002727714*^9, 3.8086440067179327`*^9}, {3.808741626522909*^9, 
   3.808741637102524*^9}, 3.8087916556092176`*^9, {3.809667427649729*^9, 
   3.809667428064803*^9}},
 FontSize->12,
 CellLabel->
  "In[256]:=",ExpressionUUID->"72bea8db-a4ff-40be-9481-50a49af88fba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SimpleA", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "4"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "i"}], ",", 
       RowBox[{"j", "\[LessEqual]", "4"}], ",", " ", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SimpleA", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "=", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "4"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "<", "i"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SimpleA", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"SimpleA", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808637455217098*^9, 3.808637456632492*^9}, 
   3.8086374885727*^9, {3.8086376133928747`*^9, 3.808637629500041*^9}, {
   3.808637704822894*^9, 3.808637756016012*^9}, {3.80863779134656*^9, 
   3.808637795905196*^9}, {3.808637843254444*^9, 3.808637853039125*^9}, 
   3.808791655609474*^9},
 FontSize->12,
 CellLabel->
  "In[260]:=",ExpressionUUID->"3b11ab44-e0ee-44e7-b54d-c9d728c33230"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "See", " ", "whether", " ", "its", " ", "determinant", " ", "is", " ", "a",
     " ", "multiple", " ", "of", " ", "F"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{
     RowBox[{"Det", "[", "SimpleA", "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"F", "[", 
       RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.},
 CellChangeTimes->{{3.808186600825904*^9, 3.80818663180618*^9}, 
   3.808548246255391*^9, {3.808637369468564*^9, 3.808637372044923*^9}, {
   3.808637937438381*^9, 3.808637937960236*^9}, {3.808638153720395*^9, 
   3.808638154490399*^9}, 3.808791655609573*^9, {3.809667581864208*^9, 
   3.80966758818445*^9}},
 FontSize->12,
 CellLabel->
  "In[263]:=",ExpressionUUID->"1cada7de-ef71-42dc-abb7-0fb1f252af15"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Case", "#5"}], ":", " ", 
   RowBox[{
   "the", " ", "determinantal", " ", "expression", " ", "as", " ", "input", 
    " ", "form"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809667557093153*^9, 3.8096676075411377`*^9}, {
  3.809668565424728*^9, 3.809668572382308*^9}, {3.809910580417737*^9, 
  3.809910583377988*^9}, {3.809918117341036*^9, 3.8099181215428753`*^9}},
 FontSize->12,
 CellLabel->"In[5]:=",ExpressionUUID->"1470a08a-ae48-466c-9fc5-e8ac741246de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"w", "-", "x", "-", "y", "+", "z"}], ")"}], "/", "2"}], ",", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", "w"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y"}], "-", 
          RowBox[{"2", "*", "z"}]}], ")"}], "/", "4"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "-", 
          RowBox[{"2", "*", "y"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "z"}]}], ")"}], 
        "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w", "-", "x", "-", "y", "+", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w"}], "-", 
            RowBox[{"3", "*", "x"}], "-", "y", "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", "5", "]"}], "*", "z"}]}], ")"}]}], ")"}], 
        "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", "w"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y"}], "-", 
          RowBox[{"2", "*", "z"}]}], ")"}], "/", "4"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y"}]}], ")"}], 
        "/", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], ")"}]}], 
          "+", 
          RowBox[{"2", "*", "y"}]}], ")"}], "/", "4"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w", "*", "x"}], 
        "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"2", "*", "w", "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x", "*", "y"}], 
        "-", 
        RowBox[{"y", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y", "*", "z"}], 
        "+", 
        RowBox[{"z", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "-", 
          RowBox[{"2", "*", "y"}], "+", 
          RowBox[{"4", "*", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "z"}]}], ")"}], 
        "/", "8"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], ")"}]}], 
          "+", 
          RowBox[{"2", "*", "y"}]}], ")"}], "/", "4"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "z"}]}], 
           ")"}]}], ")"}], "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w", "-", "x", "-", "y", "+", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w"}], "-", 
            RowBox[{"3", "*", "x"}], "-", "y", "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", "5", "]"}], "*", "z"}]}], ")"}]}], ")"}], 
        "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"w", "^", "2"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w", "*", "x"}], 
        "+", 
        RowBox[{
         RowBox[{"Sqrt", "[", "5", "]"}], "*", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"2", "*", "w", "*", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x", "*", "y"}], 
        "-", 
        RowBox[{"y", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y", "*", "z"}], 
        "+", 
        RowBox[{"z", "^", "2"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"w", "-", "x", "-", "y", "-", "z"}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "x"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "y"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "z"}]}], 
           ")"}]}], ")"}], "/", "2"}], ",", 
       RowBox[{"2", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"Sqrt", "[", "5", "]"}]}], ")"}], "*", "w"}], "-", 
          RowBox[{"2", "*", "x"}], "+", "z", "+", 
          RowBox[{
           RowBox[{"Sqrt", "[", "5", "]"}], "*", "z"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "w"}], "+", "x", "+", "y"}], ")"}], "^", "2"}], "-", 
          RowBox[{"z", "^", "2"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809667557093153*^9, 3.8096676075411377`*^9}, {
  3.809668565424728*^9, 3.809668572382308*^9}, {3.809910580417737*^9, 
  3.809910583377988*^9}, {3.809918117341036*^9, 3.8099181215428753`*^9}, {
  3.809919137729064*^9, 3.809919138162384*^9}},
 FontSize->12,
 CellLabel->
  "In[289]:=",ExpressionUUID->"7a447b5d-5212-4633-bd72-8a4c26c4e5ad"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8279866233156233`*^9, 3.827986623692987*^9}},
 FontSize->12,ExpressionUUID->"94b8b488-527b-44b7-a29d-2c8664dbf257"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "On", " ", "the", " ", "proof", " ", "of", " ", "symmetricity", " ", "of",
      " ", "31"}], "=", 
    RowBox[{"15", "+", "24"}]}], " ", "*)"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.849048607360333*^9, 3.849048616493578*^9}},
 FontSize->12,
 CellLabel->
  "In[216]:=",ExpressionUUID->"066957cc-749b-4e68-a13c-5db0ded96e9e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Configuration", " ", "of", " ", "31"}], " ", "=", " ", 
   RowBox[{"15", "+", 
    RowBox[{"24", " ", "half", " ", "even", " ", "sets"}]}]}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.827987789489566*^9, 3.827987808343623*^9}, 
   3.849048328397962*^9},
 FontSize->12,
 CellLabel->
  "In[216]:=",ExpressionUUID->"d8fe6d93-fc34-4a71-bd6f-67d0e459b4cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"orbitRepWord", "=", 
   RowBox[{
    RowBox[{"OrbitsA", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twodecomp", "=", 
   RowBox[{"FindDecompositions", "[", 
    RowBox[{"orbitRepWord", ",", " ", "ProperJoin", ",", " ", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quadword", "=", 
   RowBox[{"ProperJoin", "[", 
    RowBox[{"[", " ", 
     RowBox[{
      RowBox[{"twodecomp", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linword", "=", 
   RowBox[{"ProperJoin", "[", 
    RowBox[{"[", " ", 
     RowBox[{
      RowBox[{"twodecomp", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", "]"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.827987810373008*^9, 3.827987888815984*^9}, {
   3.827987923691502*^9, 3.827987978885023*^9}, {3.827988015696845*^9, 
   3.827988022569755*^9}, 3.8490483283980618`*^9},
 FontSize->12,
 CellLabel->
  "In[217]:=",ExpressionUUID->"5f841887-ba0f-4a57-9160-1448e322b931"],

Cell[BoxData[{
 RowBox[{"quadlist", "=", 
  RowBox[{"FindDecompositions", "[", 
   RowBox[{"quadword", ",", "W16Set", ",", "4"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FindDecompositions", "[", 
  RowBox[{"linword", ",", "W16Set", ",", "1"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.827987986288365*^9, 3.827987994387973*^9}, {
   3.827988035711707*^9, 3.827988039905755*^9}, {3.827988211416778*^9, 
   3.827988212101247*^9}, 3.849048328398122*^9},
 FontSize->12,
 CellLabel->
  "In[221]:=",ExpressionUUID->"ffc94012-6bde-4f1a-b7c5-6cbc85929dd4"],

Cell[BoxData[
 RowBox[{"ExtractStatistics", "[", 
  RowBox[{
   RowBox[{"W16Set", "[", 
    RowBox[{"[", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "10", ",", "25", ",", "7"}], "}"}], " ", 
     "]"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.827988216512574*^9, 3.827988217726205*^9}, {
   3.827988266486528*^9, 3.827988296398635*^9}, {3.827988336304863*^9, 
   3.8279883369890337`*^9}, {3.827988380011613*^9, 3.827988387715983*^9}, {
   3.827988463712782*^9, 3.827988473194159*^9}, {3.828068714764792*^9, 
   3.828068739165716*^9}, {3.828068791097557*^9, 3.8280688016403427`*^9}, 
   3.849048328398193*^9},
 FontSize->12,
 CellLabel->
  "In[223]:=",ExpressionUUID->"1f22da8f-6b21-47cd-916f-41e30bc9cd2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"i", ",", "j", ",", "k"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "21"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CodewordsSum", "[", 
   RowBox[{"W16Set", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{"%", ",", "1"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.827987897010393*^9, 3.8279879223638906`*^9}, {
   3.827988826236394*^9, 3.827988848444397*^9}, {3.829015845624638*^9, 
   3.8290158929891987`*^9}, {3.829015924296668*^9, 3.829015939810457*^9}, {
   3.8290170121103888`*^9, 3.829017072122842*^9}, {3.829017106088566*^9, 
   3.829017107831312*^9}, {3.829017138702668*^9, 3.8290171387450943`*^9}, {
   3.82901719448059*^9, 3.829017223235265*^9}, {3.829017842212736*^9, 
   3.8290178423404627`*^9}, 3.849048328398247*^9},
 FontSize->12,
 CellLabel->
  "In[224]:=",ExpressionUUID->"cbce2ee2-75b3-446a-9220-ee662325e24d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"kSpan", "[", 
    RowBox[{"W16Set", ",", " ", "3", ",", " ", "40"}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"No", " ", "such", " ", "codewords"}], ",", " ", 
    RowBox[{
     RowBox[{
     "proving", " ", "that", " ", "none", " ", "of", " ", "the", " ", 
      "triples", " ", "of", " ", "15"}], "-", 
     RowBox[{
     "half", " ", "even", " ", "sets", " ", "share", " ", "three", " ", 
      "common", " ", "nodes"}]}]}], " ", "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828144906848378*^9, 3.828144946896513*^9}, {
   3.828145263207869*^9, 3.8281452635399942`*^9}, {3.845435810091964*^9, 
   3.845435810501354*^9}, 3.8490483283983*^9, 3.8501856209583187`*^9},
 FontSize->12,
 CellLabel->
  "In[227]:=",ExpressionUUID->"7e40135c-9f6c-45b0-b0c0-cb4b4d203d9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Check", " ", "whether", " ", "it", " ", "is", " ", "possible", " ", 
      "to", " ", "contruct", " ", "Proper", " ", "24"}], "-", 
     RowBox[{"even", " ", "set", " ", "by", " ", "adding", " ", "31"}]}], "=", 
    RowBox[{"15", "+", "15", "+", 
     RowBox[{"15", " ", "and", " ", "15", " ", "half"}], "-", 
     RowBox[{"even", " ", 
      RowBox[{"sets", ".", " ", "\[IndentingNewLine]", 
       RowBox[{"Answer", ":", " ", "NO"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", "Print", "}"}], ",", 
      RowBox[{"WSet", "=", 
       RowBox[{"kSpan", "[", 
        RowBox[{"W16Set", ",", "3", ",", "32"}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ilen", "=", 
     RowBox[{"Length", "[", "WSet", "]"}]}], ";", 
    RowBox[{"jlen", "=", 
     RowBox[{"Length", "[", "W16Set", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"outcomelist", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "jlen"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmpword", "=", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"IntegerDigits", "[", " ", 
               RowBox[{
                RowBox[{"WSet", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", " ", "2", ",", " ", 
                "66"}], "]"}], " ", "+", " ", 
              RowBox[{"IntegerDigits", "[", " ", 
               RowBox[{
                RowBox[{"W16Set", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", " ", "2", ",", " ", 
                "66"}], "]"}]}], ",", " ", "2"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"ProperEven24", ",", " ", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"tmpword", ",", "2"}], "]"}]}], "]"}], "\[Equal]", 
             "True"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"outcomelist", ",", " ", 
               RowBox[{"FromDigits", "[", 
                RowBox[{"tmpword", ",", "2"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"outcomelist", "=", 
     RowBox[{"DeleteDuplicates", "[", "outcomelist", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", "outcomelist", "]"}], "\[Equal]", "0", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Meaning", " ", "that", " ", "All", " ", "the", " ", "15"}], 
      "+", "15", "+", "15", "+", 
      RowBox[{
      "15", " ", "decomposition", " ", "of", " ", "Proper", " ", "quadric", 
       " ", "Sections", " ", "has", " ", "the", " ", "unique", " ", 
       "configuration"}]}], " ", "*)"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828074885486795*^9, 3.828074950038163*^9}, {
   3.828075063578126*^9, 3.828075152483913*^9}, {3.828075495616035*^9, 
   3.8280755904077377`*^9}, {3.8281452750384502`*^9, 3.828145291414566*^9}, {
   3.828145323031287*^9, 3.8281454142024603`*^9}, {3.828145449651865*^9, 
   3.828145483424254*^9}, {3.828145519145327*^9, 3.828145522169949*^9}, 
   3.849048328398347*^9},
 FontSize->12,
 CellLabel->
  "In[228]:=",ExpressionUUID->"d63ccc2d-a04f-426c-b472-196a5f20260b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Sum", " ", "of", " ", "codewords"}], ",", " ", 
    RowBox[{"without", " ", "mod", " ", "out", " ", "by", " ", "2"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"char0Sum", "[", 
     RowBox[{"codewords_", ",", "sublist_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"subcode", "=", 
         RowBox[{"IntegerDigits", "[", 
          RowBox[{
           RowBox[{"codewords", "[", 
            RowBox[{"[", "sublist", "]"}], "]"}], ",", "2", ",", "66"}], 
          "]"}]}], ",", " ", "ret", ",", " ", "i", ",", "ilen"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"subcode", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ilen", "=", 
        RowBox[{"Length", "[", "subcode", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "2"}], ",", 
         RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ret", "=", 
           RowBox[{"ret", "+", 
            RowBox[{"subcode", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8283982448154716`*^9, 3.82839840533092*^9}, {
   3.8283984457864647`*^9, 3.828398470817052*^9}, {3.828398708362403*^9, 
   3.828398723549265*^9}, {3.835764907246769*^9, 3.835764928879056*^9}, 
   3.849048328398402*^9},
 FontSize->12,
 CellLabel->
  "In[234]:=",ExpressionUUID->"3a5feb18-d775-4c40-b5f6-08996b889825"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Finding", " ", "generating", " ", "set", " ", "for", " ", "the", " ", 
    "algebra", " ", "R", " ", "by", " ", "base", " ", "point", " ", 
    RowBox[{"analysis", ":", " ", 
     RowBox[{"the", " ", "case", " ", "31"}]}]}], " ", "=", " ", 
   RowBox[{"15", "+", "15", "+", "15"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.828500461719409*^9, 3.828500487902957*^9}, {
  3.828500650060458*^9, 3.8285006761006536`*^9}, {3.828500708851081*^9, 
  3.8285007508373938`*^9}, {3.835849953698346*^9, 3.835849956419476*^9}},
 FontSize->12,
 CellLabel->
  "In[292]:=",ExpressionUUID->"5e7b7d1e-8ec2-4866-967e-d664620e3a84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "Print", "}"}], ",", 
    RowBox[{"W31Set", "=", 
     RowBox[{"kSpan", "[", 
      RowBox[{"W16Set", ",", "3", ",", "32"}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Orbits", "=", 
   RowBox[{"OrbitDecompose", "[", 
    RowBox[{"W31Set", ",", " ", "GMatrix"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Orbits", "]"}], "\[Equal]", "26"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.828500461719409*^9, 3.828500487902957*^9}, {
  3.828500650060458*^9, 3.8285006761006536`*^9}, {3.828500708851081*^9, 
  3.8285007508373938`*^9}, {3.835849953698346*^9, 3.835849956419559*^9}},
 FontSize->12,
 CellLabel->
  "In[293]:=",ExpressionUUID->"df772460-5894-4e8c-945e-c06709fbb04a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Every", " ", "31"}], "=", 
    RowBox[{"15", "+", "15", "+", 
     RowBox[{
     "15", " ", "contains", " ", "desired", " ", "basis", " ", "for", " ", 
      "arbitrary", " ", "65"}], "-", 
     RowBox[{"nodal", " ", "surfaces"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"flg", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "26"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PivotList", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"FindDecompositions", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Orbits", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", " ", "W16Set", ",", " ", 
           "3"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"decomp5", "=", 
        RowBox[{"FindDecompositions", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Orbits", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", " ", "W16Set", ",", " ", 
          "5"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "3"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmplist", "=", 
           RowBox[{"Select", "[", 
            RowBox[{"decomp5", ",", " ", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"PivotList", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "tmplist", "]"}], "\[Equal]", "0"}], ",", 
            " ", 
            RowBox[{"flg", "=", "False"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "flg"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8285796537582283`*^9, 3.828579743968112*^9}, {
   3.8285798494952927`*^9, 3.828579924464323*^9}, {3.8285800418952208`*^9, 
   3.828580058533462*^9}, 3.835849956419619*^9},
 FontSize->12,
 CellLabel->
  "In[296]:=",ExpressionUUID->"60a8e623-3306-47e9-b5b9-ba180af1c153"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Finding", " ", "generating", " ", "set", " ", "for", " ", "the", " ", 
    "algebra", " ", "R", " ", "by", " ", "base", " ", "point", " ", 
    RowBox[{"analysis", ":", " ", 
     RowBox[{"the", " ", "case", " ", "31"}]}]}], " ", "=", " ", 
   RowBox[{"15", "+", "24"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828500097948679*^9, 3.828500156305414*^9}, {
  3.828500464981022*^9, 3.8285004658247347`*^9}},
 FontSize->12,
 CellLabel->
  "In[299]:=",ExpressionUUID->"c87c280f-ea4d-40c3-b55e-99be0152fda6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FindDecompositions", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"OrbitsA", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", " ", "ProperJoin", ",", " ", "2"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"quadindex", ",", "linindex"}], "}"}], " ", "=", " ", 
   RowBox[{"Flatten", "[", "%", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"linindex", "=", 
   RowBox[{"linindex", "-", "65"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828146182577456*^9, 3.8281462477903967`*^9}, {
   3.828146347085848*^9, 3.82814634859175*^9}, {3.8283988271650343`*^9, 
   3.8283989577437057`*^9}, {3.828488961808523*^9, 3.828488966274609*^9}, {
   3.828489456389698*^9, 3.8284894629464808`*^9}, {3.82849426008293*^9, 
   3.828494264558324*^9}, {3.828498745855011*^9, 3.8284987459652042`*^9}, {
   3.8284990081965513`*^9, 3.8284990082731256`*^9}, {3.82849921776608*^9, 
   3.828499244221485*^9}, {3.828499466929646*^9, 3.8284994678960657`*^9}, {
   3.8284997595383053`*^9, 3.828499759668879*^9}, 3.828500156305558*^9, {
   3.828674069757044*^9, 3.828674070583415*^9}, {3.8360019561973047`*^9, 
   3.83600195639603*^9}},
 FontSize->12,
 CellLabel->
  "In[300]:=",ExpressionUUID->"a8903d8e-1a20-47a7-a65f-8c0330253f64"]
}, Closed]],

Cell[BoxData[
 RowBox[{"FindDecompositions", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"OrbitsA", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], ",", "W16Set", ",", "5"}], "]"}]], "Input",\

 CellChangeTimes->{{3.849665998605413*^9, 3.8496660150680037`*^9}},
 FontSize->12,
 CellLabel->
  "In[287]:=",ExpressionUUID->"e1f89efb-97f3-4fce-9a1b-2a6b39800dfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"To", " ", "Copy"}], " ", "&"}], " ", "Paste", " ", "into", " ", 
    "other", " ", "documents", " ", 
    RowBox[{"(", 
     RowBox[{"e", ".", "g", ".", " ", "TeX"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"word", "=", 
     RowBox[{"IntegerDigits", "[", 
      RowBox[{
       RowBox[{"ProperJoin", "[", 
        RowBox[{"[", "5", "]"}], "]"}], ",", " ", "2", ",", " ", "66"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "66"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"str", "=", 
        RowBox[{"str", "<>", 
         RowBox[{"ToString", "[", " ", 
          RowBox[{"word", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", "]"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "str"}]}]], "Input",
 CellChangeTimes->{{3.82867408077008*^9, 3.8286741607637253`*^9}, {
  3.8286741979905376`*^9, 3.828674220230915*^9}, {3.828674331069384*^9, 
  3.828674331450561*^9}, {3.828674405894281*^9, 3.828674412091463*^9}, {
  3.828674654625113*^9, 3.828674684570039*^9}, {3.836004491432734*^9, 
  3.836004508943618*^9}},
 FontSize->12,ExpressionUUID->"71798cb6-3798-4d42-a587-49d604314d9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "To", " ", "prove", " ", "that", " ", "the", " ", "sections", " ", "form", 
   " ", 
   RowBox[{"basis", ":", " ", 
    RowBox[{
    "check", " ", "the", " ", "vanishing", " ", "orders", " ", "on", " ", 
     "\"\<basenodes\>\""}]}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849048417825189*^9, 3.849048426642112*^9}},
 FontSize->12,ExpressionUUID->"f40237b0-e400-4bee-aaa7-de1b3ba08e0f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"char0Sum", "[", 
   RowBox[{"ProperJoin", ",", " ", 
    RowBox[{"{", 
     RowBox[{"quadindex", ",", 
      RowBox[{"65", "+", "linindex"}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"basenodes", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Position", "[", 
    RowBox[{"%", ",", "2"}], "]"}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828398736679083*^9, 3.828398791927713*^9}, {
   3.828488894598442*^9, 3.828488903609695*^9}, 3.82850015630567*^9, {
   3.849048416967469*^9, 3.849048421477818*^9}},
 FontSize->12,ExpressionUUID->"5fbbcfd4-b32d-4c2d-8dac-5a51c1fa2a95"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vBasis", "=", 
   RowBox[{"decompSet", "[", 
    RowBox[{"[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "20"}], "}"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "vBasis", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"char0sum", "=", 
      RowBox[{"char0Sum", "[", 
       RowBox[{"W16Set", ",", 
        RowBox[{"vBasis", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"char0sum", "[", 
       RowBox[{"[", "basenodes", "]"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828160290630965*^9, 3.828160349223254*^9}, {
   3.8281604191896343`*^9, 3.828160482021268*^9}, {3.828160614209045*^9, 
   3.8281606245705557`*^9}, {3.828160661056724*^9, 3.828160662371141*^9}, {
   3.828160734580289*^9, 3.828160743687318*^9}, {3.828160787519864*^9, 
   3.828160859620632*^9}, {3.828160903958729*^9, 3.828160909514573*^9}, {
   3.828161814952641*^9, 3.828161924696163*^9}, {3.828161968247119*^9, 
   3.828162009499669*^9}, {3.8283984246933603`*^9, 3.828398436144758*^9}, {
   3.828489009982047*^9, 3.828489054229599*^9}, {3.828492510508677*^9, 
   3.8284925109226227`*^9}, {3.828492583723341*^9, 3.8284926141276693`*^9}, {
   3.828493104550222*^9, 3.828493150436927*^9}, {3.828493198508154*^9, 
   3.8284932722642107`*^9}, {3.8284933650233297`*^9, 3.828493366304142*^9}, {
   3.8284934762758913`*^9, 3.828493478895399*^9}, {3.828493630897819*^9, 
   3.8284936574480267`*^9}, {3.828493720672574*^9, 3.82849372252838*^9}, {
   3.828494216375038*^9, 3.828494217904169*^9}, {3.828498507467279*^9, 
   3.828498556052351*^9}, {3.828498804793674*^9, 3.828498806108124*^9}, {
   3.828498859435059*^9, 3.828498862055936*^9}, {3.828498904751193*^9, 
   3.828498947780787*^9}, {3.828499108254141*^9, 3.828499134858932*^9}, {
   3.828499184934997*^9, 3.828499187262446*^9}, {3.828499299292199*^9, 
   3.828499345775832*^9}, {3.828499376152801*^9, 3.828499409619973*^9}, {
   3.828499545950427*^9, 3.8284995720040007`*^9}, 3.828499683090034*^9, {
   3.828499713880205*^9, 3.8284997386416883`*^9}, {3.828499817642223*^9, 
   3.828499821059902*^9}, {3.828499903164854*^9, 3.828499906110628*^9}, {
   3.828499961890245*^9, 3.828499996347464*^9}, 3.8285001563057528`*^9, {
   3.836004785123789*^9, 3.836004822973997*^9}},
 FontSize->12,
 CellLabel->
  "In[248]:=",ExpressionUUID->"20689070-121f-4878-8fbe-7ff7f6c4a72b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"decompSet", "=", 
   RowBox[{"FindDecompositions", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"OrbitsA", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", "W16Set", ",", " ", "5"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{"Select", "[", 
  RowBox[{"decompSet", ",", " ", 
   RowBox[{"MemberQ", "[", "linindex", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Complement", "[", 
  RowBox[{"decompSet", ",", "%"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.828160352351269*^9, 3.828160356996544*^9}, 
   3.828160417738679*^9, 3.828489533738615*^9, {3.828498455810011*^9, 
   3.8284984576031322`*^9}, {3.828498792103711*^9, 3.828498792272023*^9}, {
   3.82849901806393*^9, 3.8284990181390877`*^9}, {3.828499307100121*^9, 
   3.828499307148041*^9}, {3.8284994726675*^9, 3.8284994737120533`*^9}, {
   3.828499763944578*^9, 3.8284997639976683`*^9}, 3.828500156305841*^9, {
   3.828674073542739*^9, 3.828674075374596*^9}},
 FontSize->12,
 CellLabel->
  "In[229]:=",ExpressionUUID->"f5fce552-1b34-4c18-89ba-ef71c65097c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"decomplist", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7", ",", "9", ",", "10", ",", "25"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"char0sum", "=", 
   RowBox[{"char0Sum", "[", 
    RowBox[{"W16Set", ",", "decomplist"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"char0sum", "[", 
  RowBox[{"[", "basenodes", "]"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8360022723432293`*^9, 3.836002285717272*^9}, {
  3.849048375534244*^9, 3.849048435472633*^9}},
 FontSize->12,ExpressionUUID->"ecd8a957-b400-4c4d-b217-058c45a36b4f"]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CoefficientsToEquation", "[", 
    RowBox[{"coefflist_", ",", " ", "variables_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"wi", ",", "xi", ",", "yi", ",", "zi", ",", 
       RowBox[{"ret", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"wi", "=", "0"}], ",", 
        RowBox[{"wi", "<", 
         RowBox[{"Length", "[", "coefflist", "]"}]}], ",", 
        RowBox[{"wi", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"xi", "=", "0"}], ",", 
           RowBox[{"xi", "<", 
            RowBox[{"Length", "[", 
             RowBox[{"coefflist", "[", 
              RowBox[{"[", 
               RowBox[{"wi", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"xi", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"yi", "=", "0"}], ",", 
              RowBox[{"yi", "<", 
               RowBox[{"Length", "[", 
                RowBox[{
                 RowBox[{"coefflist", "[", 
                  RowBox[{"[", 
                   RowBox[{"wi", "+", "1"}], "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"xi", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
              RowBox[{"yi", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"zi", "=", "0"}], ",", 
                 RowBox[{"zi", "<", 
                  RowBox[{"Length", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"coefflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"wi", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"xi", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"yi", "+", "1"}], "]"}], "]"}], "]"}]}], ",", 
                 RowBox[{"zi", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"ret", " ", "=", " ", 
                   RowBox[{"ret", " ", "+", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"variables", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "^", "wi"}], "*", 
                    RowBox[{
                    RowBox[{"variables", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "^", "xi"}], "*", 
                    RowBox[{
                    RowBox[{"variables", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "^", "yi"}], "*", 
                    RowBox[{
                    RowBox[{"variables", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "^", "zi"}], " ", "*", 
                    " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"coefflist", "[", 
                    RowBox[{"[", 
                    RowBox[{"wi", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"xi", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"yi", "+", "1"}], "]"}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"zi", "+", "1"}], "]"}], "]"}]}]}]}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "coefflist", "]"}]}], "Input",
 CellChangeTimes->{{3.809910836712513*^9, 3.809910896874305*^9}, {
  3.80991093203745*^9, 3.809911023811267*^9}, {3.809911108198078*^9, 
  3.809911113943475*^9}, {3.809916240423129*^9, 3.809916241592794*^9}, {
  3.8099164221478567`*^9, 3.809916427769071*^9}, {3.8099165403221493`*^9, 
  3.8099165406700563`*^9}, {3.809916814612788*^9, 3.80991687694937*^9}, {
  3.809916915280246*^9, 3.809916918720162*^9}, {3.8099169804182863`*^9, 
  3.809916986766452*^9}, {3.809919098569868*^9, 3.809919098995092*^9}},
 FontSize->12,
 CellLabel->
  "In[288]:=",ExpressionUUID->"d650bdfb-ef76-4e01-94f7-fd12e32f5eea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", "Scratch", " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8060375038638906`*^9, 3.806037526027936*^9}, 
   3.808635295217473*^9, {3.809927254825824*^9, 3.809927255914934*^9}, 
   3.828500598294826*^9, {3.84904849714384*^9, 3.849048497965211*^9}},
 FontSize->12,ExpressionUUID->"f65a1c2b-49cd-4cd0-af8e-b649f09b5abe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MatrixGroupSpan", "[", 
    RowBox[{"ListMatrices_", ",", "maxIteration_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], ",", " ", 
       RowBox[{"size", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"ListMatrices", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"stopFlag", "=", "False"}], ",", " ", "matrix", ",", " ", "i", 
       ",", " ", "ilen", ",", "j", ",", 
       RowBox[{"jlen", "=", 
        RowBox[{"Length", "[", "ListMatrices", "]"}]}], ",", " ", 
       RowBox[{"iteCount", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"ret", ",", " ", 
        RowBox[{"IdentityMatrix", "[", "size", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"stopFlag", "\[Equal]", "False"}], " ", "&&", " ", 
         RowBox[{"iteCount", "<=", "maxIteration"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ilen", "=", 
          RowBox[{"Length", "[", "ret", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"stopFlag", "=", "True"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
           RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", "jlen"}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"matrix", " ", "=", " ", 
                RowBox[{"Simplify", "[", 
                 RowBox[{
                  RowBox[{"ret", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", 
                  RowBox[{"ListMatrices", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"matrix", " ", "=", " ", 
                RowBox[{"Simplify", "[", 
                 RowBox[{"matrix", " ", "/", " ", 
                  RowBox[{"Det", "[", "matrix", "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"ret", ",", " ", "matrix"}], "]"}], "\[Equal]", 
                  "False"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"ret", ",", " ", "matrix"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"stopFlag", "=", "False"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
               RowBox[{"matrix", " ", "=", " ", 
                RowBox[{"Simplify", "[", 
                 RowBox[{
                  RowBox[{"ret", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ".", 
                  RowBox[{"Inverse", "[", 
                   RowBox[{"ListMatrices", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"matrix", " ", "=", 
                RowBox[{"Simplify", "[", " ", 
                 RowBox[{"matrix", " ", "/", " ", 
                  RowBox[{"Det", "[", "matrix", "]"}]}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"ret", ",", " ", "matrix"}], "]"}], "\[Equal]", 
                  "False"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"AppendTo", "[", 
                   RowBox[{"ret", ",", " ", "matrix"}], "]"}], ";", 
                  "\[IndentingNewLine]", 
                  RowBox[{"stopFlag", "=", "False"}], ";"}]}], 
                "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"iteCount", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stopFlag", "\[Equal]", "True"}], ",", 
           RowBox[{"Print", "[", "\"\<Spanned all elements.\>\"", "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"stopFlag", "\[Equal]", "False"}], ",", " ", 
           RowBox[{"Print", "[", 
            RowBox[{
            "\"\<Move to the next iteration level: \>\"", ",", " ", 
             "iteCount"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.803862270261508*^9, 3.8038622991276293`*^9}, {
   3.8038624516012077`*^9, 3.80386252639227*^9}, {3.803862684489921*^9, 
   3.803862882673943*^9}, {3.8038629873003073`*^9, 3.803862987445581*^9}, {
   3.803863036789556*^9, 3.8038630386794643`*^9}, {3.803863160834341*^9, 
   3.803863168911789*^9}, {3.803863259037035*^9, 3.803863363617337*^9}, {
   3.8038634099704857`*^9, 3.803863410227213*^9}, {3.803863440356*^9, 
   3.8038634588384657`*^9}, {3.803863830073995*^9, 3.8038638351695547`*^9}, 
   3.80603749189575*^9, 3.8285005982948923`*^9},
 FontSize->12,
 CellLabel->
  "In[219]:=",ExpressionUUID->"1bfa8ac2-718e-45bf-944c-d6886f8709ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Rho1", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rho2", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rho3", "=", 
   RowBox[{"IdentityMatrix", "[", "4", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rho1", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rho2", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Rho3", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rho4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Rho5", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", "2"}], ",", 
        RowBox[{"\[Tau]", "/", "2"}], ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "'"}]}], "/", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "\[Tau]"}], "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "'"}]}], "/", "2"}], ",", " ", 
        RowBox[{"1", "/", "2"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Tau]", "'"}]}], "/", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "2"}], ",", " ", 
        RowBox[{"\[Tau]", "/", "2"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Check", " ", "whether"}], " ", "<", " ", 
     SubscriptBox["\[Rho]", "4"]}], ",", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Rho]", "5"], " ", ">"}], " ", "=", " ", 
     SubscriptBox["A", "5"]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GroupList", "=", 
   RowBox[{"MatrixGroupSpan", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Rho4", ",", "Rho5"}], "}"}], ",", " ", "11"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "GroupList", "]"}], "\[Equal]", "60"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.803863197744651*^9, 3.803863203537017*^9}, {
   3.803863277858079*^9, 3.803863283211722*^9}, {3.8038633578361998`*^9, 
   3.803863394643952*^9}, {3.803863427238064*^9, 3.803863427336946*^9}, {
   3.803863476547791*^9, 3.803863476590095*^9}, {3.8038635755699053`*^9, 
   3.803863680375595*^9}, {3.803863720259712*^9, 3.803863724004994*^9}, {
   3.803863775126079*^9, 3.80386378345091*^9}, {3.803863970655003*^9, 
   3.8038639741522017`*^9}, {3.80386430549218*^9, 3.803864325775147*^9}, {
   3.80603752318209*^9, 3.8060375260280027`*^9}, 3.808635295217544*^9, 
   3.82850059829495*^9},
 FontSize->12,ExpressionUUID->"3699802f-50c2-46af-85f8-127d344cd55c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Matrices", " ", "corresponding", " ", "to", " ", 
    SubscriptBox["\[Rho]", "4"], " ", "and", " ", 
    SubscriptBox["\[Rho]", "5"], " ", "in", " ", "Appendix", " ", "A"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatrixForm", "[", 
    RowBox[{"GProjMatrix", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"GProjMatrix", "[", 
     RowBox[{"[", "47", "]"}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.803863271040329*^9, 3.803863273524878*^9}, {
   3.8038636048313932`*^9, 3.803863605056789*^9}, {3.8038636963513813`*^9, 
   3.803863710650712*^9}, {3.803864018952814*^9, 3.803864059349349*^9}, 
   3.803864303559355*^9, {3.8060375205447474`*^9, 3.80603752602805*^9}, {
   3.806037717584656*^9, 3.8060377178997803`*^9}, 3.808635295217599*^9, 
   3.828500598295003*^9},
 FontSize->12,ExpressionUUID->"61a9512f-6190-431d-baa6-dbf936046a1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Matrices", " ", "corresponding", " ", "to", " ", "\[Sigma]"}], 
    "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "2", " ", "3"}], ")"}], " ", "and", " ", "\[Tau]"}], 
     "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", " ", "4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"2", " ", "5"}], ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Position", "[", 
     RowBox[{"GList", ",", 
      RowBox[{"Cycles", "[", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], "}"}], "]"}]}], "]"}], 
    ";"}], " ", 
   RowBox[{"(*", "16", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Position", "[", 
     RowBox[{"GList", ",", 
      RowBox[{"Cycles", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}]}], "}"}], "]"}]}], "]"}], ";"}], " ", 
   RowBox[{"(*", "48", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"GProjMatrix", "[", 
     RowBox[{"[", "16", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"GProjMatrix", "[", 
     RowBox[{"[", "48", "]"}], "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.806037710206471*^9, 3.806037737115028*^9}, {
   3.806037898566062*^9, 3.8060379289529343`*^9}, {3.80603806904163*^9, 
   3.806038105163701*^9}, {3.80603813685787*^9, 3.806038153236294*^9}, {
   3.8060381942448597`*^9, 3.806038224416798*^9}, 3.808635295217636*^9, 
   3.828500598295053*^9},
 FontSize->12,
 CellLabel->
  "In[160]:=",ExpressionUUID->"8679ff22-9f93-492d-b16d-7c87d666a824"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Hall", " ", "graph", " ", "and", " ", "Half", " ", "even", " ", "sets", 
    " ", "of", " ", "Cardinality", " ", "15"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"{", 
      RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "}"}], "]"}], ":=", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"y", "^", "2"}]}], ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], " ", 
         RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"z", "^", "2"}]}], " ", ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], " ", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"x", "^", "2"}]}], " ", ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "/", "4"}], " ", "*", 
      " ", 
      RowBox[{"w", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], " ", "+", " ", 
         RowBox[{"y", "^", "2"}], " ", "+", " ", 
         RowBox[{"z", "^", "2"}], " ", "-", " ", 
         RowBox[{"w", "^", "2"}]}], " ", ")"}], "^", "2"}]}]}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8061249205546017`*^9, 3.806124928408042*^9}, 
   3.8061253748576193`*^9, {3.806125507275482*^9, 3.806125535229389*^9}, 
   3.806148370895975*^9, 3.806382508627296*^9, {3.8078632982361717`*^9, 
   3.807863299136385*^9}},
 FontSize->12,
 CellLabel->"In[7]:=",ExpressionUUID->"178364e7-c544-48f6-95c9-ef55b74caf79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Construct", " ", "Incidence", " ", "matrix", " ", "for", " ", "Hall", " ",
     "Graph", " ", "using", " ", 
    RowBox[{"Barth", "'"}], "s", " ", "nodes", " ", "\[IndentingNewLine]", 
    "\t", "The", " ", 
    RowBox[{"condition", ":", " ", 
     RowBox[{
     "two", " ", "vertices", " ", "are", " ", "connected", " ", "if", " ", 
      "the", " ", "line", " ", "connecting", " ", "two", " ", "nodes", " ", 
      "meets", " ", "the", " ", "sextic", " ", "at", " ", "two", " ", 
      "distinct", " ", "points"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HallGraphIncidence", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"65", ",", "65"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "2"}], ",", 
      RowBox[{"i", "\[LessEqual]", "66"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", "66"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"edgeFlag", "=", "False"}], ";", "\[IndentingNewLine]", 
          RowBox[{"LineMatrix", "=", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"NodeList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"NodeList", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "}"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"G", "=", 
           RowBox[{
            RowBox[{"Simplify", "[", 
             RowBox[{"F", "[", 
              RowBox[{"LineMatrix", ".", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "t", "}"}], ",", 
                 RowBox[{"{", "s", "}"}]}], "}"}]}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NumberQ", "[", "G", "]"}], "\[Equal]", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"G", " ", "=", " ", 
              RowBox[{"G", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s", "*", "t"}], ")"}], "^", "2"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"SolList", "=", 
              RowBox[{"Solve", "[", 
               RowBox[{
                RowBox[{"Simplify", "[", 
                 RowBox[{"G", "/.", 
                  RowBox[{"{", 
                   RowBox[{"s", "\[Rule]", "1"}], "}"}]}], "]"}], "\[Equal]", 
                "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "SolList", "]"}], "==", "2"}], " ", "&&",
                 " ", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"t", "/.", 
                   RowBox[{"SolList", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], " ", 
                 "\[NotEqual]", " ", 
                 RowBox[{"(", 
                  RowBox[{"t", "/.", 
                   RowBox[{"SolList", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}]}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"HallGraphIncidence", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", "-", "1"}], "]"}], "]"}], "=", "1"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HallGraphIncidence", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", "-", "1"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "-", "1"}], "]"}], "]"}], "=", "1"}], ";"}]}],
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Count", "[", 
      RowBox[{"HallGraphIncidence", ",", "1", ",", "2"}], "]"}], "/", "2"}], 
    "\[Equal]", "325"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.806125536982356*^9, 3.80612575149356*^9}, {
   3.806125788228551*^9, 3.8061259447800198`*^9}, {3.8061261126696177`*^9, 
   3.806126180411785*^9}, {3.8061262477690973`*^9, 3.806126288384309*^9}, {
   3.806126605475395*^9, 3.8061266060420513`*^9}, 3.806126730080469*^9, {
   3.8061271771518707`*^9, 3.806127178804784*^9}, {3.806127326231949*^9, 
   3.80612735194298*^9}, 3.806127706667637*^9, 3.8061278135918694`*^9, 
   3.806127885780459*^9, {3.80612795701578*^9, 3.806128023331181*^9}, {
   3.8061483920911407`*^9, 3.8061483940694532`*^9}, 3.80638250862738*^9},
 FontSize->12,ExpressionUUID->"3600e4da-f592-488c-9b8b-f0b5ba38cfb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Test", " ", "whether", " ", "it", " ", "is", " ", "possible", " ", "to", 
    " ", 
    RowBox[{"``disjointly", "''"}], " ", "extend", " ", "an", " ", "half", 
    " ", "even", " ", "set", " ", "of", " ", "cardinality", " ", "15"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HallExtendability", "[", 
     RowBox[{"codeword_", ",", "IncidenceMatrix_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}], ",", "tmpword"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "65"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"codeword", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"tmpword", "=", "codeword"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"tmpword", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"{", "tmpword", "}"}], ".", "IncidenceMatrix", 
                    ".", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", "tmpword", "}"}], "]"}]}], ")"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"ret", ",", "i"}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.806130198416534*^9, 3.8061303461927433`*^9}, {
   3.806130392981923*^9, 3.806130393574176*^9}, 3.806382508627447*^9},
 FontSize->12,
 CellLabel->
  "In[166]:=",ExpressionUUID->"dc0cb6f6-1e6b-48f8-bf92-6562ddebbc78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"A", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"w", "\[Rule]", 
       SubscriptBox["x", "0"]}], ",", 
      RowBox[{"x", "\[Rule]", 
       SubscriptBox["x", "1"]}], ",", 
      RowBox[{"y", "\[Rule]", 
       SubscriptBox["x", "2"]}], ",", 
      RowBox[{"z", "\[Rule]", 
       SubscriptBox["x", "3"]}]}], "}"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.80992718717365*^9, 3.809927213961319*^9}, 
   3.8285005982951117`*^9},
 FontSize->12,
 CellLabel->"In[8]:=",ExpressionUUID->"d39c2508-bd94-4832-86d7-aff23c188e7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Start", " ", 
    RowBox[{"from", " ", ":", " ", 
     RowBox[{"determinantal", " ", "presentation", " ", "of", " ", 
      RowBox[{"Barth", "'"}], "s", " ", "sextic"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"vars", "=", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["x", "0"], ",", 
       SubscriptBox["x", "1"], ",", 
       SubscriptBox["x", "2"], ",", 
       SubscriptBox["x", "3"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"PolynomialReduce", "[", 
     RowBox[{
      RowBox[{"Det", "[", "A", "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"F", "[", "vars", "]"}], "}"}], ",", " ", "vars"}], "]"}], 
    "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8078636807637253`*^9, 3.807863692439082*^9}, {
   3.807946813015414*^9, 3.8079468266518507`*^9}, 3.808635307817746*^9, {
   3.809927150844103*^9, 3.809927160047703*^9}, {3.813038195385612*^9, 
   3.813038196474884*^9}, {3.8131134939834337`*^9, 3.813113503412915*^9}, 
   3.8285005982951727`*^9},
 FontSize->12,
 CellLabel->"In[9]:=",ExpressionUUID->"2c9a7dc0-e070-4887-b965-9c4d5e952a94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"augPoint", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Transpose", "[", "augPoint", "]"}], ".", "A", ".", 
  "augPoint"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.807943748431987*^9, 3.807943846633217*^9}, {
   3.809927144668179*^9, 3.8099271457755623`*^9}, {3.812874178181924*^9, 
   3.812874180019821*^9}, 3.828500598295223*^9},
 FontSize->12,
 CellLabel->"In[11]:=",ExpressionUUID->"b137f867-1602-47fe-b5dc-b621ee138ec6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"varsX", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Z", "0"], ",", 
       SubscriptBox["Z", "1"], ",", 
       SubscriptBox["Z", "2"], ",", "1"}], "}"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cubicX", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Transpose", "[", "varsX", "]"}], ".", "A", ".", "varsX"}], 
      ")"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.81311360694108*^9, 3.813113661808031*^9}, {
   3.813113717267685*^9, 3.813113719792879*^9}, {3.8131154737204943`*^9, 
   3.8131154936336813`*^9}, {3.8131155266916323`*^9, 3.813115532180917*^9}, 
   3.8131156690638657`*^9, 3.828500598295277*^9},
 FontSize->12,
 CellLabel->"In[13]:=",ExpressionUUID->"ae04f40d-c8ff-4f6c-ab63-b2e29bf7d6c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quadrics", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"cubicX", ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["x", "0"], ",", 
           SubscriptBox["x", "1"], ",", 
           SubscriptBox["x", "2"], ",", 
           SubscriptBox["x", "3"]}], "}"}], ",", " ", "1"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["x", "0"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["x", "2"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["x", "3"], "\[Rule]", "0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Quadrics", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8130382022816896`*^9, 3.8130382742021513`*^9}, {
   3.813038558610189*^9, 3.813038565962901*^9}, {3.8131096229274597`*^9, 
   3.8131096394176817`*^9}, {3.813113736814764*^9, 3.8131137533132257`*^9}, 
   3.82850059829533*^9},
 FontSize->12,
 CellLabel->
  "In[240]:=",ExpressionUUID->"b96f29cf-0633-4bc4-81f3-cf11bb32f8a3"],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Quadrics", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["Z", "0"], "\[Rule]", "0"}], ",", 
      RowBox[{
       SubscriptBox["Z", "1"], "\[Rule]", 
       SubscriptBox["Z", "1"]}], ",", 
      RowBox[{
       SubscriptBox["Z", "2"], "\[Rule]", 
       SubscriptBox["Z", "2"]}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813113778115765*^9, 3.813113815904106*^9}, {
   3.813113898435792*^9, 3.813113987196666*^9}, {3.813114829122213*^9, 
   3.8131148724945908`*^9}, 3.8285005982953873`*^9},
 FontSize->12,
 CellLabel->
  "In[245]:=",ExpressionUUID->"e244e86f-585a-4a3b-b08c-fb28d0c7ec11"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "'"}], "=", 
   RowBox[{"2", "*", 
    RowBox[{"A", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", "3"}], ",", " ", 
       RowBox[{"1", ";;", "3"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"A", "'"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813041896217016*^9, 3.813041899164227*^9}, {
   3.813063973089686*^9, 3.8130639810232553`*^9}, 3.813113752328548*^9, {
   3.813901663968904*^9, 3.8139016929586983`*^9}, {3.813974316991804*^9, 
   3.8139743175292587`*^9}, 3.828500598295438*^9},
 FontSize->12,
 CellLabel->"In[15]:=",ExpressionUUID->"c196c5e4-bff9-4744-9691-7f9d5d6f3a54"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CoeffMatrix", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"CoeffMatrix", ",", " ", 
       RowBox[{"{", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "i"}], ",", 
       RowBox[{"j", "\[LessEqual]", "3"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"CoeffMatrix", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
          RowBox[{"{", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "0"}], ",", 
          RowBox[{"k", "\[LessEqual]", "3"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"CoeffMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"j", "-", "i", "+", "1"}], "]"}], "]"}], ",", " ", 
             RowBox[{"Coefficient", "[", " ", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"A", "'"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
               SubscriptBox["x", "k"]}], "]"}]}], " ", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffMatrix", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"CoeffMatrix", ",", " ", "1"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.814062976449588*^9, 3.81406319211919*^9}, {
   3.814063241204568*^9, 3.814063241374269*^9}, {3.8140655951383123`*^9, 
   3.814065641769312*^9}, 3.828500598295493*^9},
 FontSize->12,
 CellLabel->"In[17]:=",ExpressionUUID->"e6bd093f-0d2e-47a2-9516-f18632a38443"],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "CoeffMatrix", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.814065569487123*^9, 3.814065581276072*^9}, 
   3.8285005982955437`*^9},
 FontSize->12,
 CellLabel->"In[20]:=",ExpressionUUID->"e9f25c6f-4046-450d-9ad3-ca0496b2fc81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ChgofVarsMatrix", " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Part", "[", 
      RowBox[{"CoeffMatrix", ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8142511521040916`*^9, 3.814251277542582*^9}, {
   3.814251311246064*^9, 3.8142513739072123`*^9}, 3.828500598295597*^9},
 FontSize->12,
 CellLabel->"In[21]:=",ExpressionUUID->"cec7518c-d99b-4fa7-8b46-d3de452e0572"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VarY", "=", 
   RowBox[{"ChgofVarsMatrix", ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["y", "0"], ",", 
        SubscriptBox["y", "1"], ",", 
        SubscriptBox["y", "2"], ",", 
        SubscriptBox["y", "3"]}], "}"}], "}"}], "]"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.814251375010717*^9, 3.814251417760208*^9}, 
   3.82850059829565*^9},
 FontSize->12,
 CellLabel->"In[22]:=",ExpressionUUID->"01ad861b-f434-42ca-a48b-137661a625d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"A", "'"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "0"], "\[Rule]", 
       RowBox[{"VarY", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
      RowBox[{
       SubscriptBox["x", "1"], "\[Rule]", 
       RowBox[{"VarY", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
      RowBox[{
       SubscriptBox["x", "2"], "\[Rule]", 
       RowBox[{"VarY", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", " ", 
      RowBox[{
       SubscriptBox["x", "3"], "\[Rule]", 
       RowBox[{"VarY", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.81425141958412*^9, 3.8142514556172447`*^9}, 
   3.828500598295701*^9},
 FontSize->12,
 CellLabel->"In[23]:=",ExpressionUUID->"d71d51d2-01ac-4a76-af3c-864b8b69a8c2"],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"RowReduce", "[", 
   RowBox[{"Transpose", "[", "CoeffMatrix", "]"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.814063244417838*^9, 3.814063247570677*^9}, {
   3.8140634017774963`*^9, 3.814063411541011*^9}, 3.828500598295752*^9},
 FontSize->12,
 CellLabel->"In[59]:=",ExpressionUUID->"cc7cfb31-c897-4a54-a5a6-68b664126ebe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Determinantal", " ", "Expression", " ", "#5"}], " ", ":", " ", 
    RowBox[{
    "The", " ", "plane", " ", "L", " ", "contains", " ", "two", " ", "Nodes", 
     " ", "of", " ", "X"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Quadrics", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["Z", "0"], "\[Rule]", "0"}], ",", " ", 
        RowBox[{
         SubscriptBox["Z", "1"], "\[Rule]", "0"}], ",", " ", 
        RowBox[{
         SubscriptBox["Z", "2"], "\[Rule]", "1"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Quadrics", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["Z", "0"], "\[Rule]", "0"}], ",", " ", 
        RowBox[{
         SubscriptBox["Z", "1"], "\[Rule]", 
         RowBox[{"\[Tau]", "^", "2"}]}], ",", " ", 
        RowBox[{
         SubscriptBox["Z", "2"], "\[Rule]", "1"}]}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813038567261425*^9, 3.8130385824105*^9}, {
   3.813039017191278*^9, 3.813039017263756*^9}, {3.81303904752802*^9, 
   3.8130391577225847`*^9}, 3.813064188775969*^9, 3.8130642522614937`*^9, {
   3.813114047253454*^9, 3.813114047381823*^9}, 3.828500598295808*^9},
 FontSize->12,
 CellLabel->
  "In[203]:=",ExpressionUUID->"1f63c9e3-1e14-4c8c-af37-d87d7a7e397f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"\[Tau]", "^", "2"}], ",", "1", ",", "0"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"v", ".", "A", ".", 
   RowBox[{"Transpose", "[", "v", "]"}]}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813041704431678*^9, 3.8130417970482407`*^9}, {
   3.813041868732566*^9, 3.813041879734845*^9}, {3.813050059772311*^9, 
   3.813050063201201*^9}, {3.813050117779191*^9, 3.813050120449622*^9}, {
   3.8130502643978662`*^9, 3.8130502784400673`*^9}, {3.8130641935049143`*^9, 
   3.81306419550664*^9}, {3.81306438950698*^9, 3.813064390269743*^9}, {
   3.813064424669608*^9, 3.8130644297386827`*^9}, {3.8131127697972383`*^9, 
   3.8131127706059313`*^9}, {3.813114055771193*^9, 3.813114057215302*^9}, 
   3.828500598295858*^9},
 FontSize->12,
 CellLabel->
  "In[205]:=",ExpressionUUID->"077c3a9f-b530-44ce-8eed-622ae9d00af4"],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "A", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813064402606578*^9, 3.813064408308515*^9}, 
   3.8285005982959146`*^9},
 FontSize->12,
 CellLabel->
  "In[246]:=",ExpressionUUID->"f6d7c612-afb6-497f-bd16-d8983f6b6197"],

Cell[BoxData["cubicX"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8128741529771442`*^9, 3.8128741536642857`*^9}, 
   3.8285005982959642`*^9},
 FontSize->12,
 CellLabel->
  "In[229]:=",ExpressionUUID->"75769232-5af0-4729-8bdb-ce72ebf69681"],

Cell[BoxData[
 RowBox[{
  RowBox[{"affcubicX", "=", 
   RowBox[{"cubicX", "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Z", "2"], "\[Rule]", "1"}], "}"}]}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.812874330808854*^9, 3.812874347570477*^9}, {
   3.8130419940710373`*^9, 3.813041996207506*^9}, 3.8285005982960157`*^9},
 FontSize->12,
 CellLabel->
  "In[230]:=",ExpressionUUID->"7eccf47c-12e7-475b-9968-abeb2962a739"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"affcubicX", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "0"], ",", 
         SubscriptBox["x", "1"], ",", 
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"], ",", 
         SubscriptBox["Z", "0"], ",", 
         SubscriptBox["Z", "1"]}], "}"}], ",", " ", "1"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "0"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["Z", "0"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["Z", "1"], "\[Rule]", 
      RowBox[{"\[Tau]", "^", "2"}]}]}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8130420063821077`*^9, 3.813042068525532*^9}, {
   3.813050008273958*^9, 3.813050008329311*^9}, {3.813114673977606*^9, 
   3.8131147064659*^9}, 3.828500598296072*^9},
 FontSize->12,
 CellLabel->
  "In[231]:=",ExpressionUUID->"93b05110-ae7b-4681-afde-cdfa58876bd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HessX", "=", 
   RowBox[{"D", "[", 
    RowBox[{"affcubicX", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["x", "0"], ",", 
         SubscriptBox["x", "1"], ",", 
         SubscriptBox["x", "2"], ",", 
         SubscriptBox["x", "3"], ",", 
         SubscriptBox["Z", "0"], ",", 
         SubscriptBox["Z", "1"]}], "}"}], ",", " ", "2"}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.807946687848488*^9, 3.807946702560457*^9}, {
   3.8079467639584627`*^9, 3.8079468000077467`*^9}, {3.8079468479563503`*^9, 
   3.80794686054918*^9}, {3.807946998100144*^9, 3.807947008578117*^9}, {
   3.8099272973141403`*^9, 3.809927297387878*^9}, {3.8128743286530027`*^9, 
   3.812874356899646*^9}, {3.813114729814455*^9, 3.8131147335706673`*^9}, {
   3.813114772899067*^9, 3.813114774291884*^9}, 3.828500598296133*^9},
 FontSize->12,
 CellLabel->
  "In[236]:=",ExpressionUUID->"ae9d8b9e-7a0f-4bde-a2d0-afd692cf5f25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HessX", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["x", "0"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["x", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["x", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["x", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["Z", "0"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["Z", "1"], "\[Rule]", 
      RowBox[{"\[Tau]", "^", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "%%", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.807946861689274*^9, 3.807947019944397*^9}, {
   3.809927293363312*^9, 3.809927295206726*^9}, {3.80992733295271*^9, 
   3.8099273556835203`*^9}, {3.812874217969442*^9, 3.812874220673605*^9}, {
   3.812874363131154*^9, 3.812874363571101*^9}, {3.813114714530838*^9, 
   3.813114737820657*^9}, 3.8285005982961807`*^9},
 FontSize->12,
 CellLabel->
  "In[237]:=",ExpressionUUID->"7dcb68fb-177a-4ad4-a590-6390f209ea54"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Series", "[", 
   RowBox[{"HessX", ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "0"], ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "1"], ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "2"], ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "3"], ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["z", "0"], ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["z", "1"], ",", "0", ",", "2"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["z", "2"], ",", "1", ",", "2"}], "}"}]}], "]"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809927370450561*^9, 3.809927494659933*^9}, 
   3.828500598296228*^9},
 FontSize->12,ExpressionUUID->"6038828a-a6b6-4478-9553-d60a18303979"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "'"}], "=", 
   RowBox[{"Take", "[", 
    RowBox[{"A", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.809927345170401*^9, 3.809927345587657*^9}, {
   3.813283169349518*^9, 3.813283177561348*^9}, {3.813283217062735*^9, 
   3.813283223338667*^9}, 3.828500598296274*^9},
 FontSize->12,
 CellLabel->"In[19]:=",ExpressionUUID->"ee02c840-d3d4-4ee4-bc36-99b77cca8d7e"],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"A", "'"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8132831793856573`*^9, 3.813283185763109*^9}, 
   3.828500598296319*^9},
 FontSize->12,
 CellLabel->"In[20]:=",ExpressionUUID->"88bb82a6-d854-480f-b548-fa700b0a076f"],

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Det", "[", 
   RowBox[{"A", "'"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PolynomialReduce", "[", 
   RowBox[{"%", ",", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "*", 
       SubscriptBox["x", "1"]}], "-", 
      SubscriptBox["x", "2"]}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["x", "0"], ",", 
      SubscriptBox["x", "1"], ",", 
      SubscriptBox["x", "2"], ",", 
      SubscriptBox["x", "3"]}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"quadric", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813283226310067*^9, 3.8132832404165993`*^9}, {
   3.8132833363025723`*^9, 3.81328339675893*^9}, 3.828500598296398*^9},
 FontSize->12,
 CellLabel->"In[29]:=",ExpressionUUID->"759e2f7f-76b8-4949-80b5-a3bfa791e4c9"],

Cell[BoxData[
 RowBox[{"PolynomialReduce", "[", 
  RowBox[{"quadric", ",", " ", 
   RowBox[{"{", 
    RowBox[{"Quadric", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        SubscriptBox["x", "0"]}], ",", 
       RowBox[{"x", "\[Rule]", 
        SubscriptBox["x", "1"]}], ",", " ", 
       RowBox[{"y", "\[Rule]", 
        SubscriptBox["x", "2"]}], ",", " ", 
       RowBox[{"z", "\[Rule]", 
        SubscriptBox["x", "3"]}]}], "}"}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["x", "0"], ",", 
     SubscriptBox["x", "1"], ",", 
     SubscriptBox["x", "2"], ",", 
     SubscriptBox["x", "3"]}], "}"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8132834449665318`*^9, 3.813283486220029*^9}, 
   3.828500598296466*^9},
 FontSize->12,
 CellLabel->"In[46]:=",ExpressionUUID->"d66adaef-50f2-4705-80df-04861665cfe3"],

Cell[BoxData[""], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.813283416662327*^9, 3.8132834180213633`*^9}, 
   3.82850059829652*^9},
 FontSize->12,ExpressionUUID->"a4cd266d-90c0-4c51-966e-a41c7909a144"],

Cell[BoxData[""], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8132833802682734`*^9, 3.8132833838449078`*^9}, 
   3.828500598296568*^9},
 FontSize->12,ExpressionUUID->"bffad76d-b770-4198-aebd-7c771fcd539d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x0", ",", " ", "0", ",", " ", "x3", ",", " ", "q0"}], "}"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "x1", ",", " ", "0", ",", " ", "q1"}], "}"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"x3", ",", " ", "0", ",", " ", "x2", ",", " ", "q2"}], "}"}], 
     ",", " ", 
     RowBox[{"{", 
      RowBox[{"q0", ",", "q1", ",", "q2", ",", "g"}], "}"}]}], "}"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"x1", "\[Rule]", "1"}], "}"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8284085468732367`*^9, 3.828408607585795*^9}, {
   3.828408910563141*^9, 3.828408912608981*^9}, 3.8285005982966146`*^9},
 FontSize->12,
 CellLabel->
  "In[412]:=",ExpressionUUID->"2bdf3a80-3d43-4793-8ae8-e1d65709eee8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Scratch", " ", "2"}], ":", " ", "Pivots"}], " ", "*)"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829017857134357*^9, 3.82901786124044*^9}, {
  3.84904846459914*^9, 3.849048492272747*^9}},
 FontSize->12,ExpressionUUID->"0e5c7565-8d68-44eb-bc77-89fe5fd56e74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FixedNodeA", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "26"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"word", "=", 
      RowBox[{"IntegerDigits", "[", " ", 
       RowBox[{
        RowBox[{"W16Set", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", " ", "2", ",", " ", "66"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"word", "[", 
         RowBox[{"[", 
          RowBox[{"1", "+", "2"}], "]"}], "]"}], "\[Equal]", "1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"FixedNodeA", ",", " ", "i"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "FixedNodeA"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829017863907301*^9, 3.829017949677998*^9}, {
   3.8290180225922623`*^9, 3.829018030858835*^9}, {3.829018168969542*^9, 
   3.829018265018971*^9}, {3.829023898593034*^9, 3.829023928258032*^9}, {
   3.829278009762775*^9, 3.829278050616086*^9}, 3.849048464599204*^9},
 FontSize->12,
 CellLabel->
  "In[216]:=",ExpressionUUID->"8caea3ee-7344-40d3-bf47-5e0e3c4a3585"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W16BinSet", "=", 
   RowBox[{"IntegerDigits", "[", 
    RowBox[{
     RowBox[{"W16Set", "[", 
      RowBox[{"[", " ", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "26", ",", "1"}], "]"}], "]"}], "]"}], ",", "2", 
     ",", "66"}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8292811903889008`*^9, 3.829281202222776*^9}, {
   3.829281251296912*^9, 3.829281258586336*^9}, {3.829281753626243*^9, 
   3.829281781727982*^9}, {3.829281864260379*^9, 3.8292818648101997`*^9}, {
   3.835764931805438*^9, 3.835764940387651*^9}, 3.849048464599257*^9},
 FontSize->12,
 CellLabel->
  "In[243]:=",ExpressionUUID->"37eca16b-1d53-4400-9fe9-fced9e6f1c5b"],

Cell[BoxData["W16BinSet"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.835764942199876*^9, 3.835764944370072*^9}, 
   3.849048464599307*^9},
 FontSize->12,
 CellLabel->
  "In[244]:=",ExpressionUUID->"d3bfe502-1af6-4c2d-b7e0-2317e55fad58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PosList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DependTriples", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "26"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"PosList", ",", " ", 
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{"W16BinSet", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", " ", "1"}], "]"}], "]"}], 
         ",", "1"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"DependTriples", ",", " ", 
       RowBox[{"{", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "26"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[NotEqual]", "j"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmplist", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"W16BinSet", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{
            RowBox[{"DependTriples", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
            RowBox[{"Intersection", "[", 
             RowBox[{
              RowBox[{"PosList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", " ", "tmplist"}], "]"}]}],
            "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{
            RowBox[{"DependTriples", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
            RowBox[{"{", "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829281809021553*^9, 3.829282002671831*^9}, {
   3.829282455274876*^9, 3.829282519131255*^9}, {3.829282559340353*^9, 
   3.829282634624991*^9}, {3.829282693398307*^9, 3.829282748285754*^9}, 
   3.8293533586688137`*^9, 3.849048464599354*^9},
 FontSize->12,
 CellLabel->
  "In[218]:=",ExpressionUUID->"b22bb22d-fec2-4206-9211-3c817b8d084e"],

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"PosList", ",", " ", 
   RowBox[{"TableHeadings", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "None"}], "}"}]}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8292826363692837`*^9, 3.829282650343505*^9}, {
   3.8292833240927477`*^9, 3.829283332427464*^9}, 3.849048464599399*^9},
 FontSize->12,
 CellLabel->
  "In[225]:=",ExpressionUUID->"f5bc18ba-2e4d-4ab4-b45a-75919d708780"],

Cell[BoxData[
 RowBox[{"DependTriples", "[", 
  RowBox[{"[", "17", "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829282934499284*^9, 3.8292829497080603`*^9}, {
   3.8292829849342337`*^9, 3.829283011947547*^9}, {3.829283216069401*^9, 
   3.829283216134766*^9}, {3.829353318054307*^9, 3.8293533182349663`*^9}, 
   3.849048464599461*^9},
 FontSize->12,
 CellLabel->
  "In[263]:=",ExpressionUUID->"162ccb97-816e-4a6e-a852-82c7a8ee5996"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"i", "=", "26"}], ";", 
  RowBox[{"indices", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "20", ",", "43"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Position", "[", 
   RowBox[{
    RowBox[{"DependTriples", "[", 
     RowBox[{"[", "i", "]"}], "]"}], ",", " ", "indices"}], "]"}], "\[Equal]", 
  RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", 
   RowBox[{"NodeList", "[", 
    RowBox[{"[", "indices", "]"}], "]"}], "]"}], "\[Equal]", "3"}]}], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829282777615922*^9, 3.829282786614449*^9}, {
   3.829282872218541*^9, 3.829282904954741*^9}, {3.829282957630191*^9, 
   3.829283003225183*^9}, {3.8292830336813107`*^9, 3.829283041475836*^9}, {
   3.829283077084548*^9, 3.82928307715029*^9}, {3.829283244700884*^9, 
   3.8292832476127977`*^9}, {3.8292833441753798`*^9, 3.829283366639175*^9}, {
   3.82928437084109*^9, 3.829284374023603*^9}, {3.829353429498026*^9, 
   3.8293534602333403`*^9}, {3.829353641618947*^9, 3.8293536453512897`*^9}, {
   3.8293536786096163`*^9, 3.829353681746079*^9}, {3.829353737908544*^9, 
   3.8293537587305727`*^9}, 3.829357235066125*^9, 3.84904846459951*^9},
 FontSize->12,
 CellLabel->
  "In[313]:=",ExpressionUUID->"bafe65cc-b14f-4382-a813-4877e016e625"],

Cell[BoxData[
 RowBox[{"PosList", "[", 
  RowBox[{"[", "18", "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829358294721586*^9, 3.829358296475193*^9}, 
   3.849048464599555*^9},
 FontSize->12,
 CellLabel->
  "In[1792]:=",ExpressionUUID->"ec14d936-f65c-45da-a80c-e3a9ea2661b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Example", " ", "of", " ", "Pivots", " ", "of", " ", "size", " ", "17"}], 
    ",", " ", 
    RowBox[{
    "these", " ", "nodes", " ", "determine", " ", "26", " ", "planes"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"accordingly", " ", "other", " ", "65"}], "-", 
       RowBox[{
       "17", " ", "nodes", " ", "\[IndentingNewLine]", "PivotsList"}]}], "=", 
      
      RowBox[{"{", 
       RowBox[{
       "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "16", ",", "20", ",",
         "32", ",", "34", ",", "36", ",", "38", ",", "41", ",", "43", ",", 
        "48", ",", "53", ",", "56", ",", "58"}], "}"}]}], ";"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"size", " ", "15"}], " ", "*)"}], "\[IndentingNewLine]", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"PivotsList", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "4", ",", "5", ",", "7", ",", "10", ",", "32", ",", 
       "34", ",", "35", ",", "36", ",", "46", ",", "49", ",", "53", ",", "56",
        ",", "58"}], "}"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", " ", 
  
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"PivotsList", "=", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "7", ",", "10", ",", "21", ",", "32", ",", "34", 
       ",", "35", ",", "36", ",", "46", ",", "49", ",", "53", ",", "56", ",", 
       "58", ",", "61"}], "}"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
  " ", 
  RowBox[{
   RowBox[{"PivotsList", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "3", ",", "7", ",", "21", ",", "30", ",", "32", ",", "34", ",",
       "35", ",", "36", ",", "43", ",", "49", ",", "50", ",", "53", ",", "56",
       ",", "58"}], "}"}]}], ";"}], " "}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8293585516056128`*^9, 3.829358554607737*^9}, {
   3.829358689856855*^9, 3.8293586917123547`*^9}, {3.829358841047394*^9, 
   3.829358916634636*^9}, {3.829365690013052*^9, 3.829365697078343*^9}, 
   3.8293657448573427`*^9, {3.8293657929852448`*^9, 3.8293657930522823`*^9}, {
   3.829365859823018*^9, 3.8293658748180847`*^9}, 3.8293685230631533`*^9, {
   3.829368605871566*^9, 3.829368629406859*^9}, {3.829368807868194*^9, 
   3.829368824696712*^9}, {3.829370653779977*^9, 3.829370657526168*^9}, {
   3.829370811957507*^9, 3.8293708394394283`*^9}, {3.829370902732997*^9, 
   3.8293709047796793`*^9}, 3.829370953382576*^9, 3.829371347325419*^9, 
   3.8490484645996017`*^9},
 FontSize->12,
 CellLabel->
  "In[1490]:=",ExpressionUUID->"d1e49239-176f-4f1a-8adc-12167e425891"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DistPlanes", "[", "PivotsList", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "%", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829368263748996*^9, 3.8293683002994204`*^9}, 
   3.829368633368623*^9, {3.829619531789057*^9, 3.829619535477324*^9}, 
   3.849048464599648*^9},
 FontSize->12,ExpressionUUID->"0b5f13bb-bda8-473e-b0a3-d66eeea7b49d"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"Complement", "[", 
   RowBox[{"PivotsList", ",", " ", 
    RowBox[{"PivotsList", "[", 
     RowBox[{"[", "%", "]"}], "]"}]}], " ", "]"}], " "}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829366019539137*^9, 3.829366091853716*^9}, 
   3.8490484645996933`*^9},
 FontSize->12,
 CellLabel->
  "In[3921]:=",ExpressionUUID->"028118d7-36d3-4d1e-9cc4-d51555878b13"],

Cell[BoxData[{
 RowBox[{"InputForm", "[", "PivotsList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "PivotsList", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8293663201297407`*^9, 3.8293663221658154`*^9}, {
   3.829368575181752*^9, 3.829368586073052*^9}, 3.849048464599739*^9},
 FontSize->12,
 CellLabel->
  "In[4452]:=",ExpressionUUID->"3aae90b5-fee9-4562-b53d-73690ef94c33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PivotsList", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "4", ",", "21", ",", "25", ",", "35", ",", "43", ",", "48"}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IntersectionCount", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "26"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"IntersectionCount", ",", " ", 
       RowBox[{"Length", "[", 
        RowBox[{"Intersection", "[", 
         RowBox[{
          RowBox[{"PosList", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", " ", "PivotsList"}], "]"}], 
        "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count0", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", 
     RowBox[{"IntersectionCount", ",", " ", "0"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", 
     RowBox[{"IntersectionCount", ",", " ", "1"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", 
     RowBox[{"IntersectionCount", ",", " ", "2"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{
   "count0", ",", "\"\<\\t\>\"", ",", " ", "count1", ",", " ", "\"\<\\t\>\"", 
    ",", " ", "count2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DistPlanes", "[", "PivotsList", "]"}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829284346275586*^9, 3.8292843659467573`*^9}, {
   3.829353097157959*^9, 3.829353281883294*^9}, {3.829353383799302*^9, 
   3.829353396735619*^9}, {3.829353468153319*^9, 3.829353468218965*^9}, {
   3.829353551944365*^9, 3.8293535628100853`*^9}, {3.8293536302563343`*^9, 
   3.829353630321838*^9}, {3.829353811923677*^9, 3.829353824343194*^9}, {
   3.829353985382159*^9, 3.829354025501316*^9}, {3.8293541117997007`*^9, 
   3.829354172641409*^9}, {3.829354350750094*^9, 3.829354361607329*^9}, {
   3.829354422560831*^9, 3.829354437128474*^9}, {3.829355012404119*^9, 
   3.829355024495826*^9}, {3.829356422689189*^9, 3.8293564284922333`*^9}, {
   3.829356466125503*^9, 3.829356480332448*^9}, {3.829356543570706*^9, 
   3.829356696806271*^9}, {3.8293567625308933`*^9, 3.8293567642501802`*^9}, {
   3.829357424721243*^9, 3.8293577408683767`*^9}, {3.829357817516542*^9, 
   3.829357836403446*^9}, {3.829358039446785*^9, 3.8293581809199047`*^9}, {
   3.829358221370902*^9, 3.82935853155695*^9}, {3.82935857734638*^9, 
   3.829358677876616*^9}, {3.829358711908338*^9, 3.829358822775654*^9}, {
   3.829365597877489*^9, 3.829365663170808*^9}, 3.829365725194716*^9, {
   3.8293657867435617`*^9, 3.8293658554807262`*^9}, {3.829366048082638*^9, 
   3.829366098281247*^9}, {3.829366143212741*^9, 3.829366143458596*^9}, {
   3.829366189214213*^9, 3.8293665821774597`*^9}, {3.829366620666836*^9, 
   3.829366752516082*^9}, 3.829368403316558*^9, {3.829368437866284*^9, 
   3.829368565858758*^9}, {3.8293686423912*^9, 3.8293687677264853`*^9}, {
   3.8293708859616737`*^9, 3.8293710571167088`*^9}, {3.829371328864697*^9, 
   3.8293713299881144`*^9}, {3.829619524600016*^9, 3.829619526904714*^9}, {
   3.829621174925404*^9, 3.82962118037118*^9}, {3.829623137531425*^9, 
   3.8296231379800673`*^9}, {3.829623209951404*^9, 3.829623234588423*^9}, {
   3.829623419081308*^9, 3.82962345086096*^9}, {3.8296234818005123`*^9, 
   3.829623487458383*^9}, {3.829623537713996*^9, 3.829623615663889*^9}, {
   3.829623653229615*^9, 3.829623653544715*^9}, 3.849048464599784*^9},
 FontSize->12,
 CellLabel->
  "In[1437]:=",ExpressionUUID->"b07c0874-149f-427f-8706-1dfa712093db"],

Cell[BoxData[{"IntersectionCount", "\[IndentingNewLine]", 
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", 
     RowBox[{"IntersectionCount", ",", "4"}], "]"}], "]"}], ",", " ", 
   "PivotsList"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829623471044935*^9, 3.829623547983078*^9}, {
   3.8296236229112043`*^9, 3.829623622976219*^9}, 3.8490484645998287`*^9},
 FontSize->12,
 CellLabel->
  "In[1445]:=",ExpressionUUID->"4bb0be47-d638-43c8-b1c2-f08c2dc9fa91"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RemainCount", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "\[LessEqual]", "65"}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", " ", 
      RowBox[{"RemainCount", ",", "\[IndentingNewLine]", 
       RowBox[{"Count", "[", 
        RowBox[{
         RowBox[{"PosList", "[", 
          RowBox[{"[", 
           RowBox[{"Join", "[", 
            RowBox[{"count2", ",", "count1", ",", "count0"}], "]"}], "]"}], 
          "]"}], ",", " ", "j", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "RemainCount", "\[IndentingNewLine]", 
 RowBox[{"Complement", "[", 
  RowBox[{
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", 
     RowBox[{"%", ",", "4"}], "]"}], "]"}], ",", " ", "PivotsList"}], 
  "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8293540848545933`*^9, 3.829354102286921*^9}, {
   3.8293541831614428`*^9, 3.8293543118936987`*^9}, {3.8293544137861137`*^9, 
   3.829354414538143*^9}, {3.829354446569578*^9, 3.829354455027722*^9}, {
   3.829356527144676*^9, 3.829356531193668*^9}, {3.8293566065596724`*^9, 
   3.829356613904158*^9}, {3.82935665199895*^9, 3.8293566869511747`*^9}, {
   3.829357394164948*^9, 3.829357411882655*^9}, {3.8293574650410843`*^9, 
   3.8293574651401*^9}, {3.829357499904931*^9, 3.8293574999706306`*^9}, {
   3.829357580647097*^9, 3.8293576258504553`*^9}, {3.8293576594872513`*^9, 
   3.82935765955267*^9}, {3.82935770696281*^9, 3.829357711640527*^9}, {
   3.829357852932239*^9, 3.829357871752798*^9}, {3.8293581549505157`*^9, 
   3.829358177325598*^9}, {3.829358218109242*^9, 3.829358237119791*^9}, {
   3.829358359995241*^9, 3.8293583645496283`*^9}, {3.829358415232658*^9, 
   3.829358425198423*^9}, {3.829358467028041*^9, 3.829358485847733*^9}, 
   3.829358521421555*^9, {3.829358587403721*^9, 3.8293585886395483`*^9}, {
   3.829365609802476*^9, 3.829365649321767*^9}, {3.8293661052328463`*^9, 
   3.829366174711388*^9}, {3.8293662700572777`*^9, 3.829366270122909*^9}, {
   3.829366340876834*^9, 3.829366349403707*^9}, {3.829366396981051*^9, 
   3.829366397496204*^9}, {3.829366453320335*^9, 3.829366555638797*^9}, {
   3.829366607188685*^9, 3.82936664127767*^9}, {3.829366682091065*^9, 
   3.82936668214543*^9}, {3.829366732930192*^9, 3.829366733007018*^9}, {
   3.8293684504540586`*^9, 3.8293684543440123`*^9}, {3.829368484811276*^9, 
   3.829368484869378*^9}, {3.829368542344117*^9, 3.829368561985095*^9}, {
   3.829368653101405*^9, 3.829368653188779*^9}, {3.829368687684312*^9, 
   3.829368724750239*^9}, {3.829370916277322*^9, 3.8293709211931143`*^9}, {
   3.829370989247176*^9, 3.829370993362315*^9}, 3.849048464599875*^9},
 FontSize->12,
 CellLabel->
  "In[1539]:=",ExpressionUUID->"a1c210d7-82fb-4027-b324-1cf6ff75fa16"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PivotsList", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "4", ",", "18", ",", "21", ",", "25", ",", "43", ",", "48"}], 
     "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"E", ".", "g", ".", " ", "s", ".", "t", ".", " ", "the"}], " ", 
    "\"\<PivotClosure\>\"", " ", "is", " ", "the", " ", "whole", " ", "set", 
    " ", "of", " ", "nodes"}], " ", "*)"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.829619876563157*^9, 3.829619878617587*^9}, {
   3.829619913405218*^9, 3.8296199420349627`*^9}, {3.829619991537978*^9, 
   3.829620081864895*^9}, {3.829620123580863*^9, 3.829620132355444*^9}, {
   3.829620165813232*^9, 3.829620301421185*^9}, {3.82962080554079*^9, 
   3.829620867639695*^9}, {3.8296211862915916`*^9, 3.82962124631997*^9}, {
   3.8296212839744873`*^9, 3.829621312300161*^9}, {3.829623071381302*^9, 
   3.829623291232903*^9}, {3.829623325243842*^9, 3.829623325590025*^9}, {
   3.8296233689078693`*^9, 3.8296234463161373`*^9}, {3.829623503175686*^9, 
   3.829623524650341*^9}, {3.829623562610023*^9, 3.829623671171824*^9}, {
   3.829625042294239*^9, 3.829625054464859*^9}, {3.8296253288686543`*^9, 
   3.8296253697055187`*^9}, 3.849048464599922*^9},
 FontSize->12,
 CellLabel->
  "In[1765]:=",ExpressionUUID->"5be8e09a-b573-43f7-a1e4-82f04086ba77"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Scratch", " ", "2"}], "-", "1"}], ":", " ", 
   RowBox[{
    RowBox[{
    "Use", " ", "Random", " ", "generation", " ", "to", " ", "find", " ", 
     "small"}], "-", 
    RowBox[{"sized", " ", "Pivots"}]}]}], "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829625934285748*^9, 3.8296259660442944`*^9}, {
  3.8296260050820704`*^9, 3.829626012968136*^9}, {3.829627657957253*^9, 
  3.829627671533909*^9}, {3.849048481035203*^9, 3.84904852422223*^9}},
 FontSize->12,ExpressionUUID->"4301471b-b292-44bb-bbe8-12ee89e928ae"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SaveList", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FixedPivots", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "43", ",", "48"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RangeList", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", 
      RowBox[{"2", ",", "66"}], "]"}], ",", "FixedPivots"}], "]"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829627059115179*^9, 3.829627092927341*^9}, {
   3.829627148235133*^9, 3.829627216015506*^9}, {3.829627337529663*^9, 
   3.829627341478673*^9}, {3.829627619909833*^9, 3.829627621956436*^9}, 
   3.829627657957531*^9, {3.8296277095732927`*^9, 3.8296277102237797`*^9}, {
   3.829627757847698*^9, 3.829627758216852*^9}, {3.84904851349109*^9, 
   3.84904852326688*^9}},
 FontSize->12,ExpressionUUID->"cb3abb01-a000-4a82-893c-1c5c7c97904f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "1000"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"PivotsList", "=", 
      RowBox[{"RandomSample", "[", 
       RowBox[{"RangeList", ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PivotsList", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"Join", "[", 
        RowBox[{"PivotsList", ",", "FixedPivots"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"PivotClosure", "[", "PivotsList", "]"}], "]"}], "\[Equal]", 
        "65"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"SaveList", ",", " ", "PivotsList"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "SaveList", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829625970915625*^9, 3.8296260860488443`*^9}, {
   3.829626132761778*^9, 3.829626176646998*^9}, {3.829626751914247*^9, 
   3.8296267520473537`*^9}, {3.829627100748467*^9, 3.829627165348846*^9}, {
   3.8296272182333393`*^9, 3.829627231747279*^9}, {3.8296273453262167`*^9, 
   3.8296273528286324`*^9}, {3.829627385274887*^9, 3.829627387984622*^9}, {
   3.829627452775214*^9, 3.829627472285214*^9}, {3.8296276261204147`*^9, 
   3.829627657957694*^9}, {3.829627688367681*^9, 3.829627713542651*^9}, {
   3.8296277605475407`*^9, 3.829627760602425*^9}, 3.829627792441882*^9, {
   3.829627884321594*^9, 3.829627885692192*^9}, 3.8490485134911423`*^9},
 FontSize->12,
 CellLabel->
  "In[1807]:=",ExpressionUUID->"4292e131-cfbc-4ece-9380-5baa65bcc43b"],

Cell[BoxData[
 RowBox[{"Sort", "[", 
  RowBox[{"RandomSample", "[", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"2", ",", "66"}], "]"}], ",", "7"}], "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{3.849048513491187*^9},
 FontSize->12,
 CellLabel->
  "In[1710]:=",ExpressionUUID->"867ac7a9-74a6-47e7-8359-f712933d861c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Length", " ", "7", " ", "Pivots"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8296274230644817`*^9, 3.8296274455119658`*^9}, 
   3.849048513491235*^9},
 FontSize->12,
 CellLabel->
  "In[1815]:=",ExpressionUUID->"ee40c046-22c1-46cc-941f-5263a2eaece1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SaveList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "2", ",", "10", ",", "18", ",", "20", ",", "35", ",", "41", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "26", ",", "35", ",", "41", ",", "46", ",", "56", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "12", ",", "25", ",", "32", ",", "39", ",", "45", ",", 
       "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "15", ",", "19", ",", "26", ",", "29", ",", "38"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "34", ",", "36", ",", "45", ",", "48", ",", 
       "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "12", ",", "15", ",", "51", ",", "52", ",", "59", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "31", ",", "38", ",", "41", ",", "44", ",", 
       "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "15", ",", "29", ",", "33", ",", "34", ",", "43", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "19", ",", "28", ",", "29", ",", "30", ",", "36", ",", 
       "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "18", ",", "28", ",", "38", ",", "52", ",", 
       "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "12", ",", "18", ",", "32", ",", "34", ",", "40", ",", "42"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "17", ",", "29", ",", "30", ",", "42", ",", "48", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "38", ",", "42", ",", "45", ",", "52", ",", "54", ",", "59"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "26", ",", "27", ",", "34", ",", "38", ",", "45", ",", 
       "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "21", ",", "24", ",", "39", ",", "42", ",", "48", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "11", ",", "17", ",", "21", ",", "32", ",", "33", ",", "53"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "19", ",", "31", ",", "38", ",", "39", ",", "55", ",", "57"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "15", ",", "46", ",", "51", ",", "64", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "23", ",", "25", ",", "32", ",", "57", ",", "58", ",", "61"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "11", ",", "12", ",", "15", ",", "27", ",", "36", ",", "51"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "19", ",", "23", ",", "36", ",", "39", ",", "44", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "23", ",", "39", ",", "40", ",", "43", ",", "52", ",", 
       "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "28", ",", "31", ",", "42", ",", "45", ",", "55"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "7", ",", "26", ",", "32", ",", "42", ",", "45", ",", "64"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "40", ",", "41", ",", "42", ",", "51", ",", "59", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "21", ",", "31", ",", "36", ",", "37", ",", "43", ",", "45"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "23", ",", "29", ",", "33", ",", "46", ",", "53", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "32", ",", "37", ",", "46", ",", "51", ",", "59", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "27", ",", "28", ",", "39", ",", "56", ",", "61"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "10", ",", "22", ",", "28", ",", "60", ",", "61", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "34", ",", "41", ",", "51", ",", "57", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "6", ",", "9", ",", "30", ",", "31", ",", "42", ",", "43"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "18", ",", "37", ",", "44", ",", "45", ",", "52", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "27", ",", "31", ",", "54", ",", "57", ",", "65", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "23", ",", "41", ",", "42", ",", "47", ",", "51", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "21", ",", "24", ",", "29", ",", "31", ",", "32", ",", "56"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "14", ",", "18", ",", "28", ",", "38", ",", "42", ",", "44"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "34", ",", "37", ",", "38", ",", "39", ",", "40", ",", "41", ",", 
       "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "13", ",", "28", ",", "41", ",", "45", ",", "63", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "7", ",", "9", ",", "20", ",", "38", ",", "39", ",", "54"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "10", ",", "11", ",", "19", ",", "23", ",", "30", ",", "54"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "35", ",", "44", ",", "50", ",", "54", ",", "55", ",", "56"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "19", ",", "21", ",", "38", ",", "48", ",", "56", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "29", ",", "35", ",", "45", ",", "54", ",", "56", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "19", ",", "33", ",", "39", ",", "41", ",", "52", ",", 
       "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "8", ",", "13", ",", "15", ",", "24", ",", "29", ",", "58"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "10", ",", "17", ",", "25", ",", "57", ",", "58", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "17", ",", "24", ",", "27", ",", "47", ",", "54", ",", 
       "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "18", ",", "19", ",", "20", ",", "47", ",", "55", ",", 
       "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "16", ",", "36", ",", "52", ",", "54", ",", "56", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "19", ",", "38", ",", "48", ",", "51", ",", "65", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "36", ",", "37", ",", "39", ",", "41", ",", "43", ",", "47", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "8", ",", "17", ",", "43", ",", "44", ",", "56", ",", "60"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "17", ",", "28", ",", "51", ",", "52", ",", "59"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "15", ",", "16", ",", "18", ",", "33", ",", "46", ",", 
       "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "9", ",", "22", ",", "30", ",", "39", ",", "49", ",", "50"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "13", ",", "17", ",", "43", ",", "53", ",", "58", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "22", ",", "31", ",", "33", ",", "43", ",", "50", ",", 
       "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "14", ",", "30", ",", "33", ",", "38", ",", "48", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "27", ",", "35", ",", "37", ",", "43", ",", "51", ",", "56"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "30", ",", "46", ",", "55", ",", "62", ",", "63", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "4", ",", "19", ",", "21", ",", "35", ",", "41", ",", "55"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "22", ",", "23", ",", "35", ",", "37", ",", "46", ",", 
       "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "26", ",", "30", ",", "39", ",", "46", ",", "61", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "16", ",", "22", ",", "24", ",", "28", ",", "29", ",", "56"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "13", ",", "20", ",", "39", ",", "42", ",", "44", ",", "48"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "18", ",", "25", ",", "26", ",", "27", ",", "39", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "16", ",", "42", ",", "47", ",", "63", ",", "64"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "19", ",", "22", ",", "24", ",", "39", ",", "61"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "35", ",", "45", ",", "47", ",", "51", ",", "52", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "30", ",", "34", ",", "35", ",", "47", ",", "48", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "44", ",", "45", ",", "52", ",", "53", ",", "60", ",", "61", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "6", ",", "17", ",", "30", ",", "35", ",", "50", ",", "60"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "13", ",", "17", ",", "24", ",", "35", ",", "48", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "12", ",", "19", ",", "26", ",", "43", ",", "45", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "15", ",", "21", ",", "27", ",", "35", ",", "45", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "36", ",", "37", ",", "39", ",", "43", ",", "54", ",", "63", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "24", ",", "26", ",", "36", ",", "39", ",", "40", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "41", ",", "42", ",", "45", ",", "46", ",", "51", ",", 
       "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "24", ",", "26", ",", "30", ",", "36", ",", "41", ",", 
       "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "19", ",", "20", ",", "28", ",", "37", ",", "43", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "10", ",", "14", ",", "22", ",", "24", ",", "35", ",", "46"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "15", ",", "18", ",", "25", ",", "26", ",", "35", ",", "49"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "25", ",", "43", ",", "49", ",", "57", ",", "61", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "14", ",", "22", ",", "30", ",", "41", ",", "60", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "39", ",", "43", ",", "45", ",", "53", ",", "57", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "23", ",", "29", ",", "30", ",", "33", ",", "42", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "14", ",", "36", ",", "37", ",", "44", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "30", ",", "32", ",", "33", ",", "41", ",", "52", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "38", ",", "42", ",", "46", ",", "61", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "11", ",", "16", ",", "30", ",", "32", ",", "43"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "21", ",", "23", ",", "49", ",", "52", ",", "58", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "26", ",", "28", ",", "32", ",", "50", ",", "59", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "20", ",", "24", ",", "29", ",", "30", ",", "31", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "16", ",", "21", ",", "32", ",", "51", ",", "58", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "26", ",", "32", ",", "33", ",", "51", ",", "56", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "20", ",", "21", ",", "33", ",", "46", ",", "47", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "16", ",", "25", ",", "32", ",", "41", ",", "45"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "46", ",", "50", ",", "53", ",", "55", ",", "60", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "8", ",", "13", ",", "32", ",", "50", ",", "61", ",", "62"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "25", ",", "27", ",", "29", ",", "37", ",", "50", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "20", ",", "32", ",", "43", ",", "51", ",", "52", ",", 
       "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "15", ",", "25", ",", "31", ",", "34", ",", "42", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "27", ",", "28", ",", "43", ",", "49", ",", "57", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "9", ",", "19", ",", "20", ",", "23", ",", "42", ",", "57"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "27", ",", "28", ",", "32", ",", "45", ",", "50", ",", "55", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "14", ",", "27", ",", "47", ",", "51", ",", "63", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "18", ",", "19", ",", "23", ",", "25", ",", "34", ",", "38"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "11", ",", "15", ",", "27", ",", "37", ",", "54", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "15", ",", "38", ",", "41", ",", "42", ",", "50", ",", "53"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "16", ",", "27", ",", "32", ",", "43", ",", "56", ",", "61"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "12", ",", "14", ",", "29", ",", "31", ",", "43", ",", "61"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "14", ",", "21", ",", "24", ",", "45", ",", "55", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "32", ",", "37", ",", "38", ",", "42", ",", "44", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "13", ",", "29", ",", "42", ",", "46", ",", "48", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "9", ",", "10", ",", "23", ",", "29", ",", "53", ",", "59"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "25", ",", "37", ",", "44", ",", "51", ",", 
       "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "22", ",", "28", ",", "29", ",", "33", ",", "42", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "32", ",", "33", ",", "37", ",", "40", ",", "41", ",", "43"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "24", ",", "30", ",", "33", ",", "49", ",", "51", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "14", ",", "18", ",", "22", ",", "33", ",", "37", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "14", ",", "15", ",", "31", ",", "32", ",", "34", ",", "38"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "19", ",", "30", ",", "31", ",", "35", ",", "36", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "21", ",", "23", ",", "31", ",", "33", ",", "58", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "32", ",", "37", ",", "41", ",", "43", ",", "50", ",", "53", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "16", ",", "18", ",", "26", ",", "41", ",", "51", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "15", ",", "25", ",", "34", ",", "38", ",", "46", ",", "53"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "33", ",", "35", ",", "38", ",", "46", ",", "54", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "18", ",", "31", ",", "34", ",", "37", ",", "42", ",", "45"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "10", ",", "21", ",", "31", ",", "55", ",", "62", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "8", ",", "10", ",", "41", ",", "43", ",", "44", ",", "51"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "22", ",", "25", ",", "41", ",", "44", ",", "49", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "14", ",", "25", ",", "30", ",", "34", ",", "36", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "15", ",", "19", ",", "28", ",", "42", ",", "58", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "18", ",", "34", ",", "39", ",", "44", ",", "45", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "18", ",", "21", ",", "45", ",", "50", ",", "52", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "21", ",", "22", ",", "47", ",", "64", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "14", ",", "23", ",", "26", ",", "27", ",", "36", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "10", ",", "14", ",", "34", ",", "41", ",", "46", ",", "47"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "24", ",", "28", ",", "37", ",", "42", ",", "54", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "32", ",", "36", ",", "43", ",", "44", ",", "46", ",", "55", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "29", ",", "32", ",", "41", ",", "45", ",", "47", ",", "56"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "6", ",", "12", ",", "21", ",", "46", ",", "51", ",", "54"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "11", ",", "16", ",", "26", ",", "30", ",", "51", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "17", ",", "20", ",", "22", ",", "42", ",", "45", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "31", ",", "36", ",", "37", ",", "49", ",", "63", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "19", ",", "28", ",", "47", ",", "53", ",", "54", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "37", ",", "44", ",", "50", ",", "52", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "11", ",", "40", ",", "41", ",", "59", ",", "63", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "19", ",", "23", ",", "30", ",", "36", ",", "48", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "23", ",", "47", ",", "55", ",", "56", ",", "62"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "20", ",", "34", ",", "35", ",", "48", ",", "55", ",", "57", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "20", ",", "28", ",", "31", ",", "48", ",", "50", ",", 
       "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "18", ",", "26", ",", "28", ",", "35", ",", "49", ",", "50"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "15", ",", "30", ",", "37", ",", "38", ",", "49"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "36", ",", "38", ",", "46", ",", "56", ",", "61", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "16", ",", "19", ",", "54", ",", "57", ",", "58", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "10", ",", "11", ",", "25", ",", "46", ",", "55", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "16", ",", "17", ",", "19", ",", "24", ",", "39", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "29", ",", "45", ",", "49", ",", "54", ",", "56", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "26", ",", "32", ",", "35", ",", "52", ",", "60", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "7", ",", "15", ",", "18", ",", "38", ",", "60"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "21", ",", "37", ",", "48", ",", "50", ",", 
       "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "8", ",", "31", ",", "52", ",", "58", ",", "60", ",", "64"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "12", ",", "16", ",", "40", ",", "55", ",", "65"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "31", ",", "42", ",", "47", ",", "57", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "39", ",", "40", ",", "41", ",", "42", ",", "52", ",", "56", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "21", ",", "30", ",", "31", ",", "33", ",", "38", ",", "40"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "35", ",", "37", ",", "48", ",", "55", ",", 
       "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "7", ",", "20", ",", "22", ",", "24", ",", "57", ",", "58"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "19", ",", "20", ",", "22", ",", "23", ",", "40", ",", 
       "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "9", ",", "25", ",", "27", ",", "34", ",", "48", ",", "51"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "20", ",", "25", ",", "32", ",", "34", ",", "49", ",", 
       "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "13", ",", "22", ",", "40", ",", "55", ",", "56", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "25", ",", "38", ",", "42", ",", "54", ",", "58", ",", 
       "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "24", ",", "27", ",", "30", ",", "31", ",", "47", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "3", ",", "15", ",", "18", ",", "21", ",", "54", ",", "60"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "16", ",", "24", ",", "25", ",", "51", ",", "60", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "24", ",", "32", ",", "43", ",", "55", ",", "64"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "8", ",", "15", ",", "31", ",", "36", ",", "65"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "14", ",", "21", ",", "49", ",", "56", ",", "64"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "30", ",", "32", ",", "38", ",", "60", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "30", ",", "36", ",", "54", ",", "57", ",", "60", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "26", ",", "29", ",", "34", ",", "35", ",", "45", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "20", ",", "25", ",", "33", ",", "36", ",", "44", ",", "57"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "17", ",", "27", ",", "40", ",", "43", ",", "50", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "16", ",", "17", ",", "21", ",", "58", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "32", ",", "41", ",", "56", ",", "60", ",", "62", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "15", ",", "22", ",", "23", ",", "55", ",", "61", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "17", ",", "23", ",", "30", ",", "38", ",", "63", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "15", ",", "26", ",", "28", ",", "32", ",", "36", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "13", ",", "17", ",", "36", ",", "49", ",", "55", ",", "59"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "21", ",", "22", ",", "27", ",", "28", ",", "47", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "7", ",", "17", ",", "24", ",", "30", ",", "39", ",", "61"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "13", ",", "16", ",", "28", ",", "44", ",", "56", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "17", ",", "29", ",", "36", ",", "41", ",", "50", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "19", ",", "21", ",", "35", ",", "45", ",", "49", ",", "57"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "6", ",", "12", ",", "23", ",", "26", ",", "61", ",", "62"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "17", ",", "30", ",", "41", ",", "49", ",", "52", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "17", ",", "23", ",", "31", ",", "48", ",", "53", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "19", ",", "24", ",", "26", ",", "33", ",", "34", ",", 
       "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "15", ",", "20", ",", "21", ",", "36", ",", "51", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "18", ",", "34", ",", "43", ",", "45", ",", "50", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "16", ",", "19", ",", "28", ",", "44", ",", "59", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "9", ",", "11", ",", "28", ",", "47", ",", "50", ",", "63"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "10", ",", "17", ",", "27", ",", "30", ",", "32", ",", "46"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "14", ",", "16", ",", "22", ",", "29", ",", "54", ",", "57"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "41", ",", "44", ",", "53", ",", "59", ",", "62", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "12", ",", "16", ",", "22", ",", "34", ",", "47", ",", "57"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "23", ",", "34", ",", "37", ",", "42", ",", "55", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "8", ",", "14", ",", "15", ",", "21", ",", "29", ",", "63"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "12", ",", "25", ",", "28", ",", "31", ",", "37", ",", "52"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "11", ",", "33", ",", "35", ",", "36", ",", "54", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "18", ",", "28", ",", "30", ",", "56", ",", "61", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "12", ",", "15", ",", "19", ",", "26", ",", "29", ",", 
       "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "18", ",", "23", ",", "32", ",", "49", ",", "51", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "31", ",", "37", ",", "40", ",", "51", ",", "52", ",", "58", ",", 
       "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "14", ",", "18", ",", "28", ",", "40", ",", "42", ",", "56"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "26", ",", "37", ",", "42", ",", "45", ",", "59", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "14", ",", "18", ",", "23", ",", "44", ",", "49", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "20", ",", "32", ",", "38", ",", "49", ",", "53"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "29", ",", "31", ",", "43", ",", "45", ",", "48", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "13", ",", "16", ",", "17", ",", "36", ",", "41", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "10", ",", "11", ",", "47", ",", "52", ",", "62", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "8", ",", "14", ",", "43", ",", "45", ",", "63", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "22", ",", "26", ",", "36", ",", "55", ",", "59", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "22", ",", "29", ",", "33", ",", "60", ",", "62", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "16", ",", "34", ",", "50", ",", "57", ",", "63", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "20", ",", "28", ",", "33", ",", "48", ",", "50", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "9", ",", "13", ",", "16", ",", "40", ",", "46", ",", "54"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "12", ",", "23", ",", "50", ",", "51", ",", "58", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "34", ",", "38", ",", "45", ",", "58", ",", "61", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "30", ",", "31", ",", "53", ",", "54", ",", "59", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "4", ",", "25", ",", "45", ",", "46", ",", "52", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "18", ",", "29", ",", "30", ",", "34", ",", "37", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "12", ",", "19", ",", "51", ",", "61", ",", "62", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "14", ",", "15", ",", "17", ",", "30", ",", "41", ",", 
       "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "25", ",", "33", ",", "53", ",", "54", ",", "59", ",", "62", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "15", ",", "29", ",", "34", ",", "36", ",", "42", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "15", ",", "26", ",", "30", ",", "44", ",", "49", ",", "52"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "15", ",", "27", ",", "28", ",", "36", ",", "46", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "7", ",", "12", ",", "25", ",", "54", ",", "59"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "17", ",", "18", ",", "19", ",", "23", ",", "52", ",", 
       "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "11", ",", "15", ",", "19", ",", "31", ",", "44", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "22", ",", "30", ",", "33", ",", "37", ",", "44", ",", "53", ",", 
       "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "21", ",", "25", ",", "27", ",", "29", ",", "41", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "12", ",", "22", ",", "30", ",", "33", ",", "59", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "13", ",", "15", ",", "45", ",", "50", ",", "64", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "5", ",", "10", ",", "18", ",", "23", ",", "34", ",", "37"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "5", ",", "13", ",", "22", ",", "27", ",", "48", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "18", ",", "20", ",", "26", ",", "47", ",", "59"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "8", ",", "9", ",", "22", ",", "40", ",", "54", ",", "57"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "21", ",", "32", ",", "42", ",", "46", ",", "58", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "11", ",", "16", ",", "26", ",", "43", ",", "60", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "12", ",", "28", ",", "33", ",", "35", ",", "48", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "7", ",", "20", ",", "21", ",", "28", ",", "30", ",", "38"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "11", ",", "22", ",", "30", ",", "33", ",", "56", ",", "61"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "8", ",", "11", ",", "15", ",", "33", ",", "40", ",", "41"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "18", ",", "19", ",", "28", ",", "32", ",", "33", ",", 
       "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "31", ",", "32", ",", "41", ",", "48", ",", "54", ",", "55"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "28", ",", "37", ",", "41", ",", "57", ",", "59", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "17", ",", "28", ",", "41", ",", "42", ",", "46", ",", 
       "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "18", ",", "36", ",", "40", ",", "50", ",", "61", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "29", ",", "36", ",", "40", ",", "44", ",", "62", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "33", ",", "36", ",", "38", ",", "44", ",", "59", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "17", ",", "31", ",", "33", ",", "44", ",", "50", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "11", ",", "17", ",", "19", ",", "24", ",", "46", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "14", ",", "49", ",", "51", ",", "56", ",", "63", ",", "65"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "15", ",", "26", ",", "40", ",", "53", ",", "60", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "15", ",", "22", ",", "24", ",", "49", ",", "50", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "39", ",", "42", ",", "43", ",", "48", ",", "58", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "23", ",", "28", ",", "39", ",", "40", ",", "49", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "28", ",", "31", ",", "44", ",", "49", ",", "55", ",", "58", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "15", ",", "35", ",", "39", ",", "53", ",", "60", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "20", ",", "25", ",", "34", ",", "38", ",", "58", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "12", ",", "31", ",", "33", ",", "43", ",", "48", ",", "61", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "10", ",", "29", ",", "36", ",", "40", ",", "42", ",", "53"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "18", ",", "38", ",", "44", ",", "47", ",", "54", ",", "58", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "6", ",", "7", ",", "19", ",", "32", ",", "54", ",", "56"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "6", ",", "9", ",", "10", ",", "26", ",", "45", ",", "65"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "9", ",", "12", ",", "25", ",", "37", ",", "54"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "12", ",", "19", ",", "22", ",", "26", ",", "33", ",", 
       "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "21", ",", "35", ",", "46", ",", "47", ",", "60", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "19", ",", "34", ",", "43", ",", "57", ",", "60", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "13", ",", "14", ",", "18", ",", "25", ",", "42", ",", 
       "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "21", ",", "22", ",", "24", ",", "52", ",", "54", ",", "56", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "15", ",", "20", ",", "26", ",", "38", ",", "42", ",", "58", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "19", ",", "31", ",", "44", ",", "46", ",", "47", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "9", ",", "16", ",", "19", ",", "26", ",", "30", ",", "32"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "8", ",", "14", ",", "30", ",", "44", ",", "45", ",", "58"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "7", ",", "29", ",", "37", ",", "41", ",", "49", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "13", ",", "15", ",", "24", ",", "35", ",", "52", ",", "60"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "5", ",", "8", ",", "19", ",", "39", ",", "41", ",", "56"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "30", ",", "36", ",", "41", ",", "55", ",", "56", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "4", ",", "37", ",", "39", ",", "47", ",", "61", ",", "65", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "14", ",", "22", ",", "26", ",", "28", ",", "47", ",", "52"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "29", ",", "37", ",", "38", ",", "39", ",", "40", ",", "44", ",", 
       "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "18", ",", "24", ",", "54", ",", "60", ",", "61", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "14", ",", "15", ",", "44", ",", "49", ",", "52", ",", "58"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "16", ",", "22", ",", "30", ",", "37", ",", "51", ",", 
       "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "14", ",", "20", ",", "49", ",", "52", ",", "53", ",", "55", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "16", ",", "28", ",", "48", ",", "61", ",", "64", ",", 
       "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "17", ",", "36", ",", "41", ",", "48", ",", "52", ",", "55", ",", 
       "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "6", ",", "33", ",", "43", ",", "55", ",", "63", ",", "65"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "18", ",", "25", ",", "33", ",", "43", ",", "57", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "8", ",", "10", ",", "17", ",", "26", ",", "45", ",", "62"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "5", ",", "27", ",", "31", ",", "37", ",", "38", ",", "46", ",", "51"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "9", ",", "27", ",", "31", ",", "32", ",", "43", ",", "46", ",", "66"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "13", ",", "17", ",", "34", ",", "35", ",", "36", ",", "61", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "10", ",", "13", ",", "15", ",", "34", ",", "44", ",", "52"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "25", ",", "28", ",", "33", ",", "39", ",", "53", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "14", ",", "31", ",", "43", ",", "45", ",", "53", ",", "62"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "13", ",", "33", ",", "52", ",", "59", ",", "61", ",", "63"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "22", ",", "24", ",", "44", ",", "45", ",", "59", ",", 
       "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "6", ",", "31", ",", "34", ",", "46", ",", "49", ",", "63"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "11", ",", "32", ",", "33", ",", "36", ",", "42", ",", "49", ",", 
       "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "7", ",", "17", ",", "19", ",", "23", ",", "47", ",", "53", ",", "57"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "23", ",", "24", ",", "39", ",", "44", ",", "45", ",", "46", ",", 
       "62"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "30", ",", "32", ",", "36", ",", "52", ",", "56", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "6", ",", "22", ",", "50", ",", "54", ",", "58", ",", "61", ",", "64"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "10", ",", "16", ",", "44", ",", "51", ",", "56", ",", "60", ",", 
       "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "19", ",", "20", ",", "37", ",", "38", ",", "43", ",", "52", ",", 
       "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "7", ",", "16", ",", "32", ",", "37", ",", "65", ",", "66"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "16", ",", "21", ",", "33", ",", "38", ",", "39", ",", "41", ",", 
       "65"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2", ",", "20", ",", "37", ",", "48", ",", "55", ",", "59", ",", "61"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "8", ",", "9", ",", "29", ",", "37", ",", "54", ",", "56", ",", "58"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "3", ",", "7", ",", "28", ",", "36", ",", "40", ",", "46", ",", "50"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829626121904272*^9, 3.8296261222627573`*^9}, {
   3.8296274284252996`*^9, 3.829627445512055*^9}, 3.849048513491284*^9},
 FontSize->12,
 CellLabel->
  "In[1816]:=",ExpressionUUID->"a9db90c0-43e1-458c-8f65-4848fe62ca36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PivotsList", "=", 
    RowBox[{"{", 
     RowBox[{
     "10", ",", "20", ",", "34", ",", "36", ",", "45", ",", "48", ",", "59"}],
      "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Pivot", " ", "Generators", " ", 
    RowBox[{"s", ".", "t", ".", " ", "none"}], " ", "of", " ", "four", " ", 
    "are", " ", "coplanar"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PivotsList", "=", 
    RowBox[{"{", 
     RowBox[{
     "5", ",", "6", ",", "15", ",", "19", ",", "26", ",", "29", ",", "38"}], 
     "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"There", " ", "are", " ", "four", " ", "4"}], "-", 
    RowBox[{"uples", " ", "that", " ", "are", " ", "coplanar"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PivotsList", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "12", ",", "15", ",", "51", ",", "52", ",", "59", ",", "65"}], 
     "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Many", " ", "quadruples", " ", "are", " ", "coplanar"}], 
   "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829628211394829*^9, 3.8296282590719843`*^9}, {
   3.8296297839858217`*^9, 3.8296298274655933`*^9}, {3.829630228458516*^9, 
   3.8296302470629997`*^9}, {3.82963029298637*^9, 3.829630307634136*^9}, {
   3.829630428077754*^9, 3.829630428370017*^9}, {3.829630589945032*^9, 
   3.8296306037039948`*^9}, {3.829630870535733*^9, 3.829630905010745*^9}, {
   3.829631086246014*^9, 3.829631104674869*^9}, 3.849048513491331*^9},
 FontSize->12,ExpressionUUID->"e28f938c-573f-494b-9348-689d481f4689"],

Cell[BoxData[
 RowBox[{"InputForm", "[", "PivotsList", "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829630580488221*^9, 3.829630607766409*^9}, 
   3.8490485134913816`*^9},
 FontSize->12,ExpressionUUID->"27e3eaf0-9e43-45cf-ae70-db5f524404ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PivotsList", "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "12", ",", "15", ",", "51", ",", "52", ",", "59", ",", "65"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"PivotClosure", "[", "PivotsList", "]"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.82963043136757*^9, 3.8296304489577627`*^9}, 
   3.829630572103479*^9, {3.829630628207095*^9, 3.8296306657823*^9}, 
   3.849048513491427*^9},
 FontSize->12,
 CellLabel->
  "In[2280]:=",ExpressionUUID->"405ec2de-cb70-4dd9-9b66-76d8e131cccd"],

Cell[BoxData[
 RowBox[{"CountNext", "[", 
  RowBox[{"iList", ",", "7"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829629908794245*^9, 3.8296299110767*^9}, 
   3.8490485134914722`*^9},
 FontSize->12,
 CellLabel->
  "In[1869]:=",ExpressionUUID->"9d4481db-5dd6-483b-bd1f-5c28e52edb22"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "the", " ", "given", " ", "Pivots", " ", "contains", " ", 
    "4", " ", "or", " ", "more", " ", "coplanar", " ", "points"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PivotsList", "=", 
     RowBox[{"SaveList", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iList", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"1", ",", "k"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoplanarList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"iList", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "7"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"NodeList", "[", 
            RowBox[{"[", 
             RowBox[{"PivotsList", "[", 
              RowBox[{"[", "iList", "]"}], "]"}], "]"}], "]"}], "]"}], "<", 
          "4"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"CoplanarList", ",", " ", 
            RowBox[{"PivotsList", "[", 
             RowBox[{"[", "iList", "]"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"iList", "=", 
        RowBox[{"CountNext", "[", 
         RowBox[{"iList", ",", "7"}], "]"}]}], ";"}]}], "\[IndentingNewLine]",
      "]"}], ";"}], "\[IndentingNewLine]", "CoplanarList"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829629849393384*^9, 3.8296300409601192`*^9}, {
   3.8296301587500563`*^9, 3.829630212379253*^9}, {3.829630276955659*^9, 
   3.829630283530308*^9}, {3.829630556050379*^9, 3.829630557813766*^9}, {
   3.8296308404091463`*^9, 3.829630887917272*^9}, {3.82963107011491*^9, 
   3.829631079967943*^9}, {3.829631116477219*^9, 3.829631127454953*^9}, 
   3.84904851349152*^9},
 FontSize->12,
 CellLabel->
  "In[2327]:=",ExpressionUUID->"cfaa121c-7614-439b-806c-ad26d8c31119"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "the", " ", "coplanarity", " ", "for", " ", "15"}], 
    "-", 
    RowBox[{"half", " ", "even", " ", "planes"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PlanarNodes", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "26"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"PlanarNodes", ",", " ", "\[IndentingNewLine]", 
         RowBox[{"Intersection", "[", 
          RowBox[{"PivotsList", ",", " ", 
           RowBox[{"PosList", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], " ", 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "PlanarNodes", "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8293704473900757`*^9, 3.8293705546894083`*^9}, {
   3.829370599274338*^9, 3.8293706219082823`*^9}, {3.829370662049838*^9, 
   3.8293706648278217`*^9}, {3.829625484796453*^9, 3.8296254960681973`*^9}, {
   3.8296282297437487`*^9, 3.829628246123041*^9}, {3.829630177483272*^9, 
   3.829630193860972*^9}, 3.849048513491571*^9},
 FontSize->12,
 CellLabel->
  "In[2333]:=",ExpressionUUID->"d7c9dd50-8387-4153-846d-43e06d3b0eaf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "list", " ", "of", " ", "pivots"}], ",", 
    " ", 
    RowBox[{
    "returns", " ", "the", " ", "planes", " ", "that", " ", "are", " ", 
     "determined", " ", "by", " ", "the", " ", "given", " ", "pivots"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DistPlanes", "[", "pivots_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"{", "}"}]}], ",", "i", ",", 
         RowBox[{"ilen", "=", "26"}], ",", "subpivot"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"subpivot", "=", 
            RowBox[{"Intersection", "[", "  ", 
             RowBox[{"pivots", ",", " ", 
              RowBox[{"PosList", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Length", "[", "subpivot", "]"}], "\[GreaterEqual]", 
              "3"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"MatrixRank", "[", "  ", 
                  RowBox[{"NodeList", "[", 
                   RowBox[{"[", "subpivot", "]"}], "]"}], "  ", "]"}], 
                 "\[GreaterEqual]", "3"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"AppendTo", "[", 
                  RowBox[{"ret", ",", "i"}], "]"}], ";"}]}], 
               "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DistNodes", "[", "W16planeindices_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"{", "}"}]}], ",", "i", ",", "j", ",", 
         RowBox[{"jlen", "=", 
          RowBox[{"Length", "[", "W16planeindices", "]"}]}], ",", "cnt"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "2"}], ",", 
          RowBox[{"i", "\[LessEqual]", "66"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"cnt", "=", "0"}], ";", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", "1"}], ",", 
             RowBox[{"j", "\[LessEqual]", "jlen"}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"cnt", " ", "=", " ", 
               RowBox[{"cnt", " ", "+", " ", 
                RowBox[{
                 RowBox[{"W16BinSet", "[", 
                  RowBox[{"[", " ", 
                   RowBox[{"W16planeindices", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], " ", "]"}], "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"cnt", "\[GreaterEqual]", "3"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AppendTo", "[", 
               RowBox[{"ret", ",", "i"}], "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PivotClosure", "[", "pivotlist_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ret", "=", 
          RowBox[{"Sort", "[", "pivotlist", "]"}]}], ",", 
         RowBox[{"rev", "=", 
          RowBox[{"{", "}"}]}], ",", "determinedplanes", ",", 
         "determinednodes", ",", 
         RowBox[{"MaxLoop", "=", "65"}], ",", 
         RowBox[{"loopcnt", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"While", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ret", "!=", "rev"}], " ", "&&", " ", 
           RowBox[{"loopcnt", "\[LessEqual]", "MaxLoop"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"ret", "=", "rev"}], ";", "\[IndentingNewLine]", 
           RowBox[{"determinedplanes", "=", 
            RowBox[{"DistPlanes", "[", "ret", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"determinednodes", "=", 
            RowBox[{"DistNodes", "[", "determinedplanes", "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"rev", "=", 
            RowBox[{"Join", "[", 
             RowBox[{"PivotsList", ",", " ", "determinednodes"}], "]"}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"rev", "=", 
            RowBox[{"Sort", "[", 
             RowBox[{"DeleteDuplicates", "[", "rev", "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"loopcnt", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", "rev"}]}], "\[IndentingNewLine]", "]"}]}],
     ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.829355281065618*^9, 3.8293555140089207`*^9}, {
   3.829355554025383*^9, 3.8293556740202827`*^9}, {3.829355957881632*^9, 
   3.829355987862048*^9}, {3.829356373110108*^9, 3.829356373637295*^9}, {
   3.829356729534466*^9, 3.829356745598241*^9}, {3.829367934113922*^9, 
   3.829367984800758*^9}, {3.829368046407694*^9, 3.829368088143652*^9}, {
   3.8293682081615543`*^9, 3.829368220714637*^9}, {3.829618657176201*^9, 
   3.829618700808148*^9}, {3.829618730835576*^9, 3.829618751568774*^9}, {
   3.829619518989623*^9, 3.8296195196037483`*^9}, {3.829619552105421*^9, 
   3.829619724698447*^9}, 3.829619777024385*^9, {3.829625380958251*^9, 
   3.829625381081259*^9}, {3.829625660624753*^9, 3.829625661772174*^9}, {
   3.829627317404676*^9, 3.829627319910837*^9}, 3.849048513491624*^9},
 FontSize->12,
 CellLabel->
  "In[2277]:=",ExpressionUUID->"132d14d3-4a93-4318-9fe8-cf91bab15598"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.845435880605814*^9, 3.845435880905271*^9}},
 FontSize->12,ExpressionUUID->"844ade7a-a222-487c-bd1b-27b9d3763aa1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "On", " ", "Hall", " ", "Graph", " ", "and", " ", "Barth", " ", "Graph"}], 
  " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.84543174078444*^9, 3.8454317442342167`*^9}, {
  3.845435879409586*^9, 3.845435880151063*^9}, {3.849048262157878*^9, 
  3.849048271585554*^9}},
 FontSize->12,
 CellLabel->
  "In[263]:=",ExpressionUUID->"7b7da446-7d81-4a90-97fb-a04c258d49eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"HallGraph", "=", 
   RowBox[{"GraphData", "[", "\"\<HallGraph\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GraphData", "[", 
   RowBox[{"\"\<HallGraph\>\"", ",", "\"\<IndependencePolynomial\>\""}], 
   "]"}], "[", "x", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8454308021427393`*^9, 3.845430815596089*^9}, {
   3.845430945740102*^9, 3.845431102217121*^9}, {3.845431746866568*^9, 
   3.845431777917486*^9}, {3.845434431650425*^9, 3.845434473501257*^9}, 
   3.84904827158563*^9},
 FontSize->12,
 CellLabel->
  "In[264]:=",ExpressionUUID->"03d8f9b2-b386-48e1-a297-16e0101e64d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"AdjacencyList", "[", 
   RowBox[{"HallGraph", ",", " ", "1", ",", "3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AdjacencyList", "[", 
   RowBox[{"HallGraph", ",", " ", "1", ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ThreeSphere", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{"%%", ",", "%"}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.845433610409052*^9, 3.8454336747366047`*^9}, {
   3.845433716567198*^9, 3.845433743430398*^9}, {3.845433783775782*^9, 
   3.845433812764948*^9}, {3.845433951008771*^9, 3.845433951490871*^9}, 
   3.849048271585681*^9},
 FontSize->12,
 CellLabel->
  "In[266]:=",ExpressionUUID->"54ada701-505c-414d-a6e2-20831edec535"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MaxIndepSets", "=", 
   RowBox[{"FindIndependentVertexSet", "[", 
    RowBox[{"HallGraph", ",", " ", 
     RowBox[{"{", "15", "}"}], ",", "All"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "MaxIndepSets", "]"}], "\[Equal]", 
  "26"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "MaxIndepSets", "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.845433858396823*^9, 3.845433864886971*^9}, {
   3.845433912747525*^9, 3.845433948509458*^9}, {3.8454340245053587`*^9, 
   3.845434030681699*^9}, {3.8454343765231123`*^9, 3.8454343766695843`*^9}, 
   3.8490482715857286`*^9},
 FontSize->12,
 CellLabel->
  "In[269]:=",ExpressionUUID->"ef97a7d3-d6b0-4a33-9c61-000a08a527a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "26"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"Length", "[", 
       RowBox[{"Intersection", "[", 
        RowBox[{"ThreeSphere", ",", 
         RowBox[{"MaxIndepSets", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8454340524019337`*^9, 3.8454340903632298`*^9}, {
   3.845434409385672*^9, 3.8454344148670063`*^9}, 3.8490482715857763`*^9},
 FontSize->12,
 CellLabel->
  "In[272]:=",ExpressionUUID->"abe914d9-5d75-4666-9460-008cde2b003e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BinProperEven24", "=", 
   RowBox[{"IntegerDigits", "[", 
    RowBox[{"ProperEven24", ",", "2", ",", "66"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RowReduce", "[", 
   RowBox[{"%", ",", 
    RowBox[{"Modulus", "\[Rule]", "2"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", "%", "]"}], "\[Equal]", "12", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Proper", " ", "even", " ", "sets", " ", "generates", " ", "the", " ", 
    "strict", " ", "code"}], " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.845434550260697*^9, 3.845434663671555*^9}, {
   3.8454350439403057`*^9, 3.845435053231331*^9}, {3.8454352041426067`*^9, 
   3.845435216527871*^9}, 3.849048271585821*^9},
 FontSize->12,
 CellLabel->
  "In[273]:=",ExpressionUUID->"c1f13ab9-80a7-409a-95d9-dcb4345fa2b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SymDiff", "[", 
    RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", " ", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Union", "[", 
       RowBox[{"l1", ",", "l2"}], "]"}], "]"}], ",", " ", 
     RowBox[{"Intersection", "[", 
      RowBox[{"l1", ",", "l2"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8454352005996*^9, 3.845435200945982*^9}, {
   3.8454352550138197`*^9, 3.84543528561344*^9}, 3.849048271585866*^9},
 FontSize->12,
 CellLabel->
  "In[276]:=",ExpressionUUID->"9ddbafc3-f0eb-4740-b340-3244e4a50c21"],

Cell[BoxData[{
 RowBox[{"SymDiff", "[", 
  RowBox[{
   RowBox[{"MaxIndepSets", "[", 
    RowBox[{"[", "26", "]"}], "]"}], ",", 
   RowBox[{"MaxIndepSets", "[", 
    RowBox[{"[", "25", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Subgraph", "[", 
  RowBox[{"HallGraph", ",", "%", ",", " ", 
   RowBox[{"GraphLayout", "\[Rule]", "\"\<BipartiteEmbedding\>\""}]}], 
  "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.845435288021606*^9, 3.845435369652937*^9}, {
   3.845435408433264*^9, 3.8454354132690477`*^9}, {3.845435474200015*^9, 
   3.845435478239532*^9}, 3.84904827158591*^9},
 FontSize->12,
 CellLabel->
  "In[277]:=",ExpressionUUID->"833bbdee-e81f-423e-a20d-0f4a6301ff6c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Is", " ", "Barth", " ", "graph", " ", "locally", " ", 
   RowBox[{"Petersen", "?"}]}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849048177351323*^9, 3.8490481789655247`*^9}, 
   3.849048271585956*^9},
 FontSize->12,
 CellLabel->
  "In[279]:=",ExpressionUUID->"f554d21c-6b88-49fd-8001-2f6dd7aed22a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Construction", " ", "of", " ", "Barth", " ", "Graph"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"{", 
       RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "}"}], "]"}], ":=", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "^", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"y", "^", "2"}]}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "^", "2"}], " ", 
          RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"z", "^", "2"}]}], " ", ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "^", "2"}], " ", 
          RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"x", "^", "2"}]}], " ", ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "/", "4"}], " ", "*", 
       " ", 
       RowBox[{"w", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"x", "^", "2"}], " ", "+", " ", 
          RowBox[{"y", "^", "2"}], " ", "+", " ", 
          RowBox[{"z", "^", "2"}], " ", "-", " ", 
          RowBox[{"w", "^", "2"}]}], " ", ")"}], "^", "2"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AdjMat", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"65", ",", "65"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "65"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", "65"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P1", "=", 
           RowBox[{"NodeList", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"P2", "=", 
           RowBox[{"NodeList", "[", 
            RowBox[{"[", 
             RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"intersections", "=", 
           RowBox[{"DeleteDuplicates", "[", 
            RowBox[{"Solve", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Simplify", "[", 
                RowBox[{
                 RowBox[{"F", "[", 
                  RowBox[{"P1", "+", 
                   RowBox[{"t", "*", "P2"}]}], "]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"t", "^", "2"}], ")"}]}], "]"}], "\[Equal]", "0"}], 
              ",", "t"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "intersections", "]"}], "\[Equal]", "2"}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"t", "/.", 
                   RowBox[{"intersections", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], " ", 
                 "\[NotEqual]", " ", "0"}], " ", "&&", " ", 
                RowBox[{
                 RowBox[{"Simplify", "[", 
                  RowBox[{"t", "/.", 
                   RowBox[{"intersections", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], " ", 
                 "\[NotEqual]", " ", "0"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"AdjMat", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "=", "1"}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"AdjMat", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8462758149499807`*^9, 3.846275840090064*^9}, {
   3.846275872164966*^9, 3.84627614164079*^9}, {3.846276374864246*^9, 
   3.846276405245941*^9}, {3.846276715461164*^9, 3.846276736946896*^9}, {
   3.846277764348946*^9, 3.846277804246345*^9}, {3.846301681278904*^9, 
   3.8463017051309023`*^9}, {3.846301986567222*^9, 3.846302005894116*^9}, {
   3.846302118949436*^9, 3.846302127364975*^9}, 3.849048271585999*^9},
 FontSize->12,
 CellLabel->
  "In[681]:=",ExpressionUUID->"dadd7b6c-1248-48b1-8cd9-16ca770dd96b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BarthGraph", "=", 
   RowBox[{"AdjacencyGraph", "[", "AdjMat", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Petersen", "=", 
   RowBox[{"GraphData", "[", "\"\<PetersenGraph\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8462767513793287`*^9, 3.8462767642455683`*^9}, {
   3.846277712633719*^9, 3.8462777127246923`*^9}, {3.846277841020236*^9, 
   3.846277857604619*^9}, 3.849048190057766*^9, 3.8490482715860987`*^9},
 FontSize->12,
 CellLabel->
  "In[684]:=",ExpressionUUID->"229280ea-4c26-43a3-8290-c61f6d33c18a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"isLocallyPetersen", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"v", "=", "1"}], ",", 
    RowBox[{"v", "\[LessEqual]", "65"}], ",", 
    RowBox[{"v", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nbhdGraph", "=", 
      RowBox[{"NeighborhoodGraph", "[", 
       RowBox[{"BarthGraph", ",", "v"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"isPetersen", "=", 
      RowBox[{"Subgraph", "[", 
       RowBox[{"nbhdGraph", ",", 
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{"VertexList", "[", "nbhdGraph", "]"}], ",", 
          RowBox[{"{", "v", "}"}]}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"isLocallyPetersen", " ", "=", " ", 
      RowBox[{"isLocallyPetersen", " ", "&&", " ", 
       RowBox[{"IsomorphicGraphQ", "[", 
        RowBox[{"Petersen", ",", " ", "isPetersen"}], "]"}]}]}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "isLocallyPetersen"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.846276774900709*^9, 3.8462768518903303`*^9}, {
   3.846276912682041*^9, 3.846276921627369*^9}, {3.846276973406558*^9, 
   3.846277037120294*^9}, {3.846277109817491*^9, 3.846277109942658*^9}, {
   3.846277676010948*^9, 3.846277736731221*^9}, 3.84627785760509*^9, 
   3.849048190057845*^9, 3.849048271586143*^9, {3.849152847944169*^9, 
   3.849152848336458*^9}, {3.849153112009076*^9, 3.849153220842602*^9}},
 FontSize->12,
 CellLabel->
  "In[726]:=",ExpressionUUID->"4adb71b9-7f87-47e7-bd13-422200708963"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"3", "-", 
     RowBox[{
     "spheres", " ", "and", " ", "even", " ", "sets", " ", "of", " ", 
      "cardinality", " ", "24"}]}], " ", "*)"}],
   FontSize->12], 
  StyleBox["\[IndentingNewLine]",
   FontSize->12], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"GraphDistanceMatrix", "[", "BarthGraph", "]"}], ";"}],
    FontSize->12], 
   StyleBox["\[IndentingNewLine]",
    FontSize->12], 
   RowBox[{
    RowBox[{
     StyleBox["binThreeSpheres",
      FontSize->12], 
     StyleBox["=",
      FontSize->12], 
     RowBox[{"Floor", "[", 
      RowBox[{"%", "/", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dec3Spheres", "=", 
     RowBox[{"FromDigits", "[", 
      RowBox[{"binThreeSpheres", ",", "2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sort", "[", "dec3Spheres", "]"}], "\[Equal]", 
    RowBox[{"Sort", "[", "ProperEven24", "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8491528632575693`*^9, 3.849153068153813*^9}, {
  3.8491534634396048`*^9, 3.849153465599305*^9}},
 FontSize->12,
 CellLabel->
  "In[729]:=",ExpressionUUID->"d238f237-f243-49c1-a372-9ec9477edf97"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.849153021511286*^9, 3.84915304573384*^9}},
 FontSize->12,ExpressionUUID->"fd46224b-ab9c-4255-bc8b-bd3aa7a45623"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Exercise", ":", " ", 
    RowBox[{
     RowBox[{
     "showing", " ", "two", " ", "vertices", " ", "are", " ", "connected", 
      " ", "if", " ", "and", " ", "only", " ", "if", " ", "none", " ", "of", 
      " ", "15"}], "-", 
     RowBox[{
     "half", " ", "even", " ", "sets", " ", "contain", " ", "both", " ", "of",
       " ", "these", " ", "vertices"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"W16BinSet", "=", 
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"W16Set", ",", "2", ",", "66"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BarthAdjMat", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"65", ",", "65"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "65"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", "65"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"disconnFlg", "=", "False"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"k", "=", "1"}], ",", 
            RowBox[{"k", "\[LessEqual]", "26"}], ",", 
            RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", " ", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"W16BinSet", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"W16BinSet", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"j", "+", "1"}], "]"}], "]"}]}], " ", "\[Equal]", 
                " ", "1"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"disconnFlg", "=", "True"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"disconnFlg", "\[Equal]", "False"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"BarthAdjMat", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"BarthAdjMat", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Total", "[", 
     RowBox[{"Total", "[", "BarthAdjMat", "]"}], "]"}], "\[Equal]", 
    "325"}]}]}]], "Input",
 CellChangeTimes->{{3.846363969206627*^9, 3.846364026581088*^9}, {
   3.846364063325611*^9, 3.846364263345413*^9}, {3.846722826888712*^9, 
   3.846722831397665*^9}, {3.8467228788850403`*^9, 3.846722883194985*^9}, {
   3.846728765278432*^9, 3.84672878236803*^9}, {3.848542950992722*^9, 
   3.848542961499269*^9}, {3.849048200137477*^9, 3.8490482192398233`*^9}, 
   3.8490482715861883`*^9},
 FontSize->12,
 CellLabel->
  "In[287]:=",ExpressionUUID->"eee70270-4e8e-4a02-8652-acc2b0d3089d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Print", " ", "nodes", " ", "as", " ", "A_", "5", " ", "orbit", " ", 
    "notation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ExplicitWordMembers", "[", "binCodeword_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"ilen", "=", "66"}], ",", 
        RowBox[{"retCoord", "=", 
         RowBox[{"{", "}"}]}], ",", " ", 
        RowBox[{"retStr", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "2"}], ",", 
         RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"binCodeword", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"retCoord", ",", " ", 
               RowBox[{"NodeList", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"i", "\[LessEqual]", 
                RowBox[{"1", "+", "15"}]}], ",", " ", 
               RowBox[{"(*", " ", 
                RowBox[{"Type", " ", "A"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"retStr", ",", " ", 
                  RowBox[{"StandardForm", "[", 
                   RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<A\>\"", ",", " ", 
                    RowBox[{"NodeIndices", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", "]"}]}], 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"1", "+", "15"}], "<", "i", "\[LessEqual]", 
                RowBox[{"1", "+", "15", "+", "30"}]}], ",", " ", 
               RowBox[{"(*", " ", 
                RowBox[{"Type", " ", "B"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"retStr", ",", " ", 
                  RowBox[{"StandardForm", "[", 
                   RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<B\>\"", ",", " ", 
                    RowBox[{"NodeIndices", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", "]"}]}], 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"1", "+", "15", "+", "30"}], "<", "i", "\[LessEqual]", 
                RowBox[{"1", "+", "15", "+", "30", "+", "20"}]}], ",", " ", 
               RowBox[{"(*", " ", 
                RowBox[{"Type", " ", "C"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"retStr", ",", " ", 
                  RowBox[{"StandardForm", "[", 
                   RowBox[{"Subscript", "[", 
                    RowBox[{"\"\<C\>\"", ",", " ", 
                    RowBox[{"NodeIndices", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", "]"}]}], 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"retCoord", ",", "retStr"}], "}"}]}]}], "\[IndentingNewLine]",
      "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8466367200317287`*^9, 3.8466367925610657`*^9}, {
  3.8466368358417473`*^9, 3.846637111648789*^9}, {3.846637145603654*^9, 
  3.8466371497302523`*^9}, {3.846637197556759*^9, 3.846637319157818*^9}, {
  3.849048234270721*^9, 3.8490482446424227`*^9}},
 FontSize->12,ExpressionUUID->"c2bbabf3-306a-402d-832e-586c0d8b1648"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8491706697001047`*^9, 3.849170670118292*^9}},
 FontSize->12,ExpressionUUID->"b15d469b-45d0-4ce1-837d-485193627a84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Irreducibility", ",", " ", 
   RowBox[{"smoothness", " ", "of", " ", "quadric", " ", "cut"}]}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8488727867353373`*^9, 3.848872797333363*^9}, 
   3.849048141042553*^9},
 FontSize->12,
 CellLabel->
  "In[235]:=",ExpressionUUID->"cb70111f-c232-44db-a54b-4500f013af2b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W16BinSet", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"W16Set", ",", "2", ",", "66"}], "]"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ret", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "26"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"ret", ",", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Position", "[", 
        RowBox[{
         RowBox[{"W16BinSet", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"1", ";;", "15"}]}], "]"}], "]"}], ",", "1"}], "]"}], 
       "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoLin", "=", 
   RowBox[{"ret", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "20"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"CoPl", "=", 
    RowBox[{"ret", "[", 
     RowBox[{"[", 
      RowBox[{"21", ";;", "26"}], "]"}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"List", " ", "of", " ", "colinear", " ", 
    RowBox[{"(", 
     RowBox[{"3", " ", "members"}], ")"}], " ", "and", " ", "coplanar", " ", 
    RowBox[{"(", 
     RowBox[{"5", " ", "members"}], ")"}]}], " ", "*)"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.848552773482439*^9, 3.848552919908905*^9}, {
   3.848553199949247*^9, 3.848553228994644*^9}, {3.848554478667851*^9, 
   3.848554510509899*^9}, {3.848626112020505*^9, 3.848626112209626*^9}, {
   3.848626881388843*^9, 3.848626972344616*^9}, {3.8486361317864656`*^9, 
   3.8486361321792173`*^9}, {3.848637206355991*^9, 3.848637206904806*^9}, {
   3.848710029866653*^9, 3.848710056121464*^9}, {3.848711828802456*^9, 
   3.848711876590891*^9}, 3.8490481410427017`*^9},
 FontSize->12,
 CellLabel->
  "In[236]:=",ExpressionUUID->"609fd203-7a8f-43df-8ca8-dafb37d2bc35"],

Cell[BoxData[{"CoLin", "\[IndentingNewLine]", "CoPl"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.848635688000949*^9, 3.848635690958705*^9}, 
   3.849048141042761*^9},
 FontSize->12,
 CellLabel->
  "In[241]:=",ExpressionUUID->"bd402eed-ddf7-451b-84af-a0e25a7d8340"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W16ThruNodes", "[", "indNodes_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], ",", "i", ",", "selList", ",", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "indNodes", "]"}]}], ",", "posList"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"selList", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"W16BinSet", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "indNodes", "]"}], "]"}], ",", "2"}], "]"}], 
            "\[Equal]", "n"}], ")"}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"posList", "=", 
       RowBox[{"Position", "[", 
        RowBox[{"selList", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{"Length", "[", "selList", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"ret", ",", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{"posList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "k"}], "&"}]}], 
             "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", "ret"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.848711793323319*^9, 3.848711815976425*^9}, {
   3.8487118842431*^9, 3.848712122350342*^9}, {3.8487132651511173`*^9, 
   3.848713424056671*^9}, {3.8487134550607367`*^9, 3.848713455395337*^9}, {
   3.84871350215968*^9, 3.848713682661878*^9}, {3.848713771082097*^9, 
   3.848713772565034*^9}, 3.8490481410429688`*^9},
 FontSize->12,
 CellLabel->
  "In[243]:=",ExpressionUUID->"a4aeb18f-36f5-4feb-9aff-c1995b44e725"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Find", " ", "all", " ", "\"\<Lines\>\""}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lines", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"poslist1", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"poslist2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "25"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", "26"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"poslist1", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"W16BinSet", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"poslist2", "=", 
           RowBox[{"Flatten", "[", 
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"W16BinSet", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", "1"}], "]"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Lines", ",", " ", 
            RowBox[{"Intersection", "[", 
             RowBox[{"poslist1", ",", "poslist2"}], "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lines", "=", 
     RowBox[{"DeleteDuplicates", "[", "Lines", "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8487200661471453`*^9, 3.848720200868774*^9}, {
   3.848720254960328*^9, 3.8487202582310877`*^9}, {3.848872808527602*^9, 
   3.84887283701989*^9}, 3.849048141043412*^9},
 FontSize->12,
 CellLabel->
  "In[244]:=",ExpressionUUID->"a5bbfa3f-6fab-464a-a46d-e385c7eeae4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "List", " ", "of", " ", "lines", " ", "containing", " ", "certain", " ", 
    "vertex"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Select", "[", 
   RowBox[{"Lines", ",", " ", 
    RowBox[{
     RowBox[{"MemberQ", "[", 
      RowBox[{"#", ",", "54"}], "]"}], "&"}]}], "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.848720259548202*^9, 3.84872032650982*^9}, {
   3.848720364670889*^9, 3.848720399152594*^9}, {3.848720473493216*^9, 
   3.848720474503524*^9}, 3.849048141043476*^9},
 FontSize->12,
 CellLabel->
  "In[248]:=",ExpressionUUID->"28573172-65cf-4ed1-a984-d9d8e96c35f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Lines", " ", "in", " ", "codeword"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SearchLines", "[", "bincodeword_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "Lines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"bincodeword", "[", 
               RowBox[{"[", 
                RowBox[{"Lines", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], "==", 
             "3"}], ",", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"ret", ",", " ", "i"}], "]"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8487211068666067`*^9, 3.848721141167407*^9}, {
   3.84872117701272*^9, 3.848721313125903*^9}, {3.8487213479580507`*^9, 
   3.848721352603469*^9}, 3.848721398347329*^9, {3.848789134065431*^9, 
   3.848789213231921*^9}, {3.848789293363079*^9, 3.848789316224984*^9}, {
   3.848797538374774*^9, 3.848797569702756*^9}, 3.8490481410436077`*^9},
 FontSize->12,
 CellLabel->
  "In[249]:=",ExpressionUUID->"e0699303-6ed1-4bf8-9f48-b8ccffd2133e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Proper24BinA", "=", 
   RowBox[{
    RowBox[{"IntegerDigits", "[", 
     RowBox[{"Proper24A", ",", "2", ",", "66"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proper24BinB", "=", 
   RowBox[{
    RowBox[{"IntegerDigits", "[", 
     RowBox[{"Proper24B", ",", "2", ",", "66"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Proper24BinC", "=", 
   RowBox[{
    RowBox[{"IntegerDigits", "[", 
     RowBox[{"Proper24C", ",", "2", ",", "66"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", 
      RowBox[{"2", ";;"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8487890825713387`*^9, 3.8487891103898373`*^9}, {
   3.8487892576197853`*^9, 3.848789266727209*^9}, {3.8487916620323887`*^9, 
   3.8487916780056543`*^9}, {3.848791965815336*^9, 3.848791967797544*^9}, {
   3.848794201805234*^9, 3.8487942129460897`*^9}, 3.849048141043674*^9},
 FontSize->12,
 CellLabel->
  "In[250]:=",ExpressionUUID->"25279796-59ed-4b6a-ab74-aee52f2f3a50"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CenterOfSphere", "[", "bincodeword_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"planes", "=", 
        RowBox[{"{", "}"}]}], ",", "bintest"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "26"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"bintest", "=", 
          RowBox[{
           RowBox[{"W16BinSet", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", "bincodeword"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{"bintest", ",", "1"}], "]"}], "\[Equal]", "31"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"planes", ",", "i"}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"Flatten", "[", "   ", 
       RowBox[{"Position", "[", "   ", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"W16BinSet", "[", 
           RowBox[{"[", "planes", "]"}], "]"}], "]"}], ",", " ", "6"}], 
        "    ", "]"}], "   ", "]"}], ";", "\[IndentingNewLine]", "planes"}]}],
     "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8487919334807167`*^9, 3.848791938468514*^9}, {
   3.848794147939228*^9, 3.848794325378044*^9}, 3.8487944051244717`*^9, {
   3.848794531698812*^9, 3.848794536598572*^9}, {3.848794624680372*^9, 
   3.848794624986864*^9}, {3.8487972803697987`*^9, 3.848797315266377*^9}, {
   3.848797608690791*^9, 3.848797701676886*^9}, {3.848807719751155*^9, 
   3.848807724927525*^9}, {3.848807830080696*^9, 3.848807831907688*^9}, 
   3.8490481410437593`*^9},
 FontSize->12,
 CellLabel->
  "In[253]:=",ExpressionUUID->"4641f06e-6f43-4419-a8b3-9745538f19b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pivot", "=", 
   RowBox[{"15", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"planeCuts", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"W16BinSet", ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "pivot", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
      "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quadricCut", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"Total", "[", "%", "]"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "6"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"planeCuts", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "+", "quadricCut"}], ",", "2"}], 
       "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Position", "[", 
   RowBox[{"quadricCut", ",", "1"}], "]"}], "//", "Flatten"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849066633922736*^9, 3.849066660828437*^9}, 
   3.849067049210881*^9, {3.849068433562933*^9, 3.849068453733302*^9}, {
   3.8491413960274067`*^9, 3.849141397899415*^9}, {3.8491437564321632`*^9, 
   3.849143776939151*^9}, {3.8491439929542427`*^9, 3.849143996844027*^9}, {
   3.8491506288202*^9, 3.849150629447543*^9}, 3.849152641548174*^9, {
   3.849668684700842*^9, 3.849668697838262*^9}},
 FontSize->12,
 CellLabel->
  "In[254]:=",ExpressionUUID->"60b75332-4a31-4c9e-8670-741bbd6e8982"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"codeword", "=", "quadricCut"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{"%", ",", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "Print", "}"}], ",", 
    RowBox[{"ExtractEquations", "[", 
     RowBox[{
      RowBox[{"{", "%", "}"}], ",", "2"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqQuad", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "Print", "}"}], ",", 
     RowBox[{"MatrixToEquations", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", "2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"var", " ", "=", " ", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "eqQuad", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqQuad", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"eqQuad", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"var", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "1"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849067829634624*^9, 3.8490679238935013`*^9}, {
   3.849067954619248*^9, 3.849067961379035*^9}, {3.849068043777679*^9, 
   3.849068047015397*^9}, 3.849143650275049*^9, {3.8491438103761473`*^9, 
   3.849143814379779*^9}, {3.8491456538185596`*^9, 3.849145653953175*^9}, {
   3.8491466766194153`*^9, 3.8491466860807333`*^9}, {3.849150071361507*^9, 
   3.849150079066783*^9}, {3.849150480927183*^9, 3.8491505138053017`*^9}, 
   3.849152641548334*^9, {3.850185819404447*^9, 3.850185834184409*^9}},
 FontSize->12,
 CellLabel->
  "In[259]:=",ExpressionUUID->"896e6267-e465-4cf8-a8bf-1bcffcffdb71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{
    RowBox[{"planeCuts", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "Print", "}"}], ",", 
    RowBox[{"ExtractEquations", "[", 
     RowBox[{
      RowBox[{"{", "%", "}"}], ",", "1"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqPlane", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "Print", "}"}], ",", 
     RowBox[{"MatrixToEquations", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", "1"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"var", " ", "=", " ", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "eqPlane", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eqPlane", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"eqPlane", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"var", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[Rule]", "1"}], "}"}]}], 
   "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849143852271517*^9, 3.849143894278466*^9}, {
   3.84914393959546*^9, 3.8491439695318117`*^9}, {3.849145651660074*^9, 
   3.8491456517817793`*^9}, {3.849150026543212*^9, 3.849150026621204*^9}, {
   3.849150523711194*^9, 3.849150542489336*^9}, {3.84915059708405*^9, 
   3.849150597149127*^9}, {3.849150656124007*^9, 3.849150656177541*^9}, 
   3.84915264154845*^9},
 FontSize->12,
 CellLabel->
  "In[265]:=",ExpressionUUID->"bc21a32f-8518-4593-a10a-4fa4feb88f97"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"planecoeff", "=", 
   RowBox[{"D", "[", 
    RowBox[{"eqPlane", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", "1"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quadcoeff", "=", 
   RowBox[{"D", "[", 
    RowBox[{"eqQuad", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", "2"}], 
      "}"}]}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849145659626602*^9, 3.849145675192483*^9}, {
   3.849145798641467*^9, 3.849145817202867*^9}, {3.849149240985507*^9, 
   3.849149274075382*^9}, {3.8491500569418783`*^9, 3.8491500856338778`*^9}, {
   3.849150212493668*^9, 3.849150213998996*^9}, {3.8491502621277637`*^9, 
   3.849150267538972*^9}, 3.8491526415485487`*^9},
 FontSize->12,
 CellLabel->
  "In[270]:=",ExpressionUUID->"936f4a5f-dbd2-465e-997b-93b5aaf2d82d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Inverse", "[", "quadcoeff", "]"}], ".", "planecoeff"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"center", "=", 
  RowBox[{"Simplify", "[", "%", "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.849145736911572*^9, 3.849145754347966*^9}, {
   3.8491458339102583`*^9, 3.849145846137741*^9}, 3.849149278396151*^9, {
   3.8491500970898952`*^9, 3.849150126260132*^9}, 3.849150174075654*^9, {
   3.849150219074573*^9, 3.8491502204441957`*^9}, 3.849150294380783*^9, 
   3.849152641548626*^9},
 FontSize->12,
 CellLabel->
  "In[272]:=",ExpressionUUID->"c0e655fa-760b-4846-b506-b46b6698102a"],

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"center", "*", "2", "*", 
   RowBox[{"\[Tau]", "^", "3"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Position", "[", 
   RowBox[{"NodeList", ",", "%"}], "]"}], "-", "1"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8491501291306458`*^9, 3.849150182396995*^9}, {
   3.8491502259820023`*^9, 3.849150244107799*^9}, {3.8491502974526997`*^9, 
   3.849150308576734*^9}, {3.849150608839168*^9, 3.849150649911089*^9}, {
   3.849150714377253*^9, 3.849150733883317*^9}, 3.849152641548748*^9},
 FontSize->12,
 CellLabel->
  "In[274]:=",ExpressionUUID->"aa4ce36a-d5f6-46c7-b3df-b4fda99afdd8"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Finding", " ", "\"\<good\>\"", " ", "basis"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8499194201503677`*^9, 3.84991942683167*^9}, 
   3.850525698558092*^9, {3.8505263507110167`*^9, 3.8505264044069433`*^9}},
 FontSize->12,
 CellLabel->
  "In[276]:=",ExpressionUUID->"a96e5c41-261b-4bb0-8128-484ac5f48869"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{"quadricCut", ",", "0"}], "]"}], "+", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"planeCuts", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"decextword", "=", 
   RowBox[{"FromDigits", "[", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{"%", ",", "2"}], "]"}], ",", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DecompList", "=", 
   RowBox[{"FindDecompositions", "[", 
    RowBox[{"decextword", ",", "W16Set", ",", "5"}], "]"}]}], ";"}]}], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8496687333652763`*^9, 3.849668804338853*^9}, {
   3.84966883801964*^9, 3.849668875444213*^9}, {3.849753326615497*^9, 
   3.8497533267263517`*^9}, 3.850525698558275*^9, {3.850526391930821*^9, 
   3.850526404407049*^9}},
 FontSize->12,
 CellLabel->
  "In[277]:=",ExpressionUUID->"cffe6d0a-cf01-49bf-be7d-e7e46707266c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Position", "[", 
   RowBox[{"W16Set", ",", 
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{"planeCuts", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], ",", "2"}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Position", "[", 
   RowBox[{"ProperEven24", ",", 
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{"Prepend", "[", 
       RowBox[{"quadricCut", ",", "0"}], "]"}], ",", "2"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"%%", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
   RowBox[{"%", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "}"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.849668919680799*^9, 3.849668958142085*^9}, {
   3.849673623031164*^9, 3.849673623257526*^9}, {3.849753647672269*^9, 
   3.8497536646707563`*^9}, 3.850525698558373*^9, {3.850526391930915*^9, 
   3.850526404407139*^9}},
 FontSize->12,
 CellLabel->
  "In[280]:=",ExpressionUUID->"82a53295-58b7-487d-8513-edde9f0da804"],

Cell[BoxData[{
 RowBox[{"v0list", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"DecompList", ",", 
    RowBox[{
     RowBox[{"MemberQ", "[", 
      RowBox[{"#", ",", "8"}], "]"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Complement", "[", 
  RowBox[{"DecompList", ",", "%"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8496715740635366`*^9, 3.849671581560811*^9}, {
   3.849671648442873*^9, 3.8496717203960447`*^9}, {3.849755723003962*^9, 
   3.8497557397568893`*^9}, {3.8499346853573914`*^9, 3.8499346873796873`*^9}, 
   3.850525698558444*^9, {3.8505263919309893`*^9, 3.850526404407209*^9}},
 FontSize->12,
 CellLabel->
  "In[283]:=",ExpressionUUID->"f0005491-5918-4304-b14a-c41f47444588"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Position", "[", 
    RowBox[{"DecompList", ",", 
     RowBox[{"_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "==", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "5", ",", "8", ",", "14"}], "}"}]}], "||", 
         RowBox[{"#", "==", 
          RowBox[{"{", 
           RowBox[{"1", ",", "5", ",", "11", ",", "17", ",", "23"}], "}"}]}], 
         "||", 
         RowBox[{"#", "==", 
          RowBox[{"{", 
           RowBox[{"2", ",", "4", ",", "14", ",", "17", ",", "18"}], 
           "}"}]}]}], "&"}], ")"}]}]}], "]"}], "//", "Flatten"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"basisset", "=", 
  RowBox[{"DecompList", "[", 
   RowBox[{"[", "%", "]"}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.849755816336051*^9, 3.849755921432629*^9}, {
   3.849932982282346*^9, 3.849932989308827*^9}, 3.850525698558526*^9, {
   3.85052639193108*^9, 3.850526404407289*^9}},
 FontSize->12,
 CellLabel->
  "In[285]:=",ExpressionUUID->"c2cc4391-c71b-41d5-8c78-ca8668fa0ef6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Position", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"planeCuts", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "+", "quadricCut"}], ",", "2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"basenodes", "=", 
  RowBox[{"Flatten", "[", "%", "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.849672608233883*^9, 3.849672643838767*^9}, {
   3.849672704186895*^9, 3.8496727114733763`*^9}, {3.8497568118819237`*^9, 
   3.8497568119913807`*^9}, 3.850525698558592*^9, {3.850526391931148*^9, 
   3.8505264044073563`*^9}},
 FontSize->12,
 CellLabel->
  "In[287]:=",ExpressionUUID->"540d7f50-c755-497d-9aec-762db7aa8a06"],

Cell[BoxData[
 RowBox[{"W16BinSet", "[", 
  RowBox[{"[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "5"}], "}"}], ",", "basenodes"}], "]"}], 
  "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.8499199385896883`*^9, 3.84991999015771*^9}, {
   3.849920038018635*^9, 3.8499200531089478`*^9}, {3.8499201148462276`*^9, 
   3.849920149987689*^9}, {3.8499209861517973`*^9, 3.8499210126226788`*^9}, {
   3.8499304759609613`*^9, 3.8499305057601013`*^9}, {3.8499327153942432`*^9, 
   3.8499327836224823`*^9}, {3.849932925286672*^9, 3.849932945961838*^9}, {
   3.8499330152536383`*^9, 3.84993303645142*^9}, {3.8499332580615673`*^9, 
   3.849933258576787*^9}, {3.849933484448852*^9, 3.849933484929935*^9}, 
   3.850525698558654*^9, {3.850526391931211*^9, 3.850526404407419*^9}},
 FontSize->12,
 CellLabel->
  "In[289]:=",ExpressionUUID->"308c3bd7-efd1-45d6-bd71-3848c9243f08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vanOrder", "=", 
   RowBox[{
    RowBox[{"planeCuts", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "+", "quadricCut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"printstr", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "3"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"char0sum", "=", 
      RowBox[{"char0Sum", "[", 
       RowBox[{"W16Set", ",", 
        RowBox[{"basisset", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sectionVanOrder", "=", 
      RowBox[{"Drop", "[", 
       RowBox[{"char0sum", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmpVanOrder", "=", 
      RowBox[{"Array", "[", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"Min", "[", " ", 
          RowBox[{
           RowBox[{"vanOrder", "[", 
            RowBox[{"[", "#", "]"}], "]"}], ",", " ", 
           RowBox[{"sectionVanOrder", "[", 
            RowBox[{"[", "#", "]"}], "]"}]}], "]"}], "&"}], ",", " ", 
        RowBox[{"{", "65", "}"}]}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"printstr", " ", "=", " ", 
      RowBox[{"printstr", "<>", 
       RowBox[{"ToString", "[", " ", 
        RowBox[{"Total", "[", 
         RowBox[{"vanOrder", "-", "tmpVanOrder"}], " ", "]"}], "]"}], "<>", 
       "\"\< \>\""}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"vanOrder", "=", "tmpVanOrder"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", "printstr"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.849753938148613*^9, 3.84975398275413*^9}, {
   3.849755951945756*^9, 3.849756003884944*^9}, {3.849756046772924*^9, 
   3.849756114496017*^9}, {3.8497561794669228`*^9, 3.849756411746222*^9}, 
   3.850525698558783*^9, {3.8505263919313393`*^9, 3.850526404407529*^9}},
 FontSize->12,
 CellLabel->
  "In[290]:=",ExpressionUUID->"e924db4c-6d28-4a0a-9ce8-8a25e8b61164"],

Cell[BoxData[
 RowBox[{"vanOrder", "[", 
  RowBox[{"[", "basenodes", "]"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.849756796873989*^9, 3.849756803891934*^9}, 
   3.850525698558835*^9, {3.850526391931407*^9, 3.850526404407591*^9}},
 FontSize->12,
 CellLabel->
  "In[294]:=",ExpressionUUID->"6368d5e1-4c01-440f-8100-e8ad7d59a9b6"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Segre", " ", "subcodes", " ", "and", " ", "presentations"}], " ", 
  "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.850441801638135*^9, 3.850441807880384*^9}, 
   3.850442401050165*^9, {3.8505264095149593`*^9, 3.850526415994854*^9}},
 FontSize->12,
 CellLabel->
  "In[295]:=",ExpressionUUID->"35d81af6-0d74-4431-ad17-199d8790fdb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "all", " ", "Segre", " ", "subcode", " ", "candidates"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"countList", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SegreSubcodeCandidate", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"countList", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "26"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Total", "[", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"W16BinSet", "[", 
               RowBox[{"[", "countList", "]"}], "]"}], "]"}], ",", "2"}], 
            "]"}], "]"}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"SegreSubcodeCandidate", ",", " ", "countList"}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"countList", "=", 
        RowBox[{"CountNext", "[", 
         RowBox[{"countList", ",", " ", "26"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.850365572100768*^9, 3.850365637179255*^9}, {
   3.8503656744673767`*^9, 3.8503656866127357`*^9}, {3.850365750741619*^9, 
   3.850365759569621*^9}, {3.850365794551201*^9, 3.8503657965387163`*^9}, {
   3.8503658971579847`*^9, 3.850365921487812*^9}, {3.85044181069114*^9, 
   3.8504418496261587`*^9}, 3.850442401050332*^9, {3.850526409515265*^9, 
   3.850526415994988*^9}},
 FontSize->12,
 CellLabel->
  "In[296]:=",ExpressionUUID->"afaafb2b-b7a0-479d-84e2-7b6c85e0da9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Empirically", ",", " ", 
    RowBox[{"they", " ", "are", " ", "all", " ", "Segre", " ", "subcodes"}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"subcode", "=", 
     RowBox[{"W16BinSet", "[", 
      RowBox[{"[", 
       RowBox[{"SegreSubcodeCandidate", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SortedSegreSubcode", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"Sort", "[", 
       RowBox[{"Transpose", "[", "subcode", "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"IsAllSegre", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{
        RowBox[{"Length", "[", "SegreSubcodeCandidate", "]"}], "-", "1"}]}], 
      ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"subcode", "=", 
        RowBox[{"W16BinSet", "[", 
         RowBox[{"[", " ", 
          RowBox[{"SegreSubcodeCandidate", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"SortedSegreCandidate", "=", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Sort", "[", 
          RowBox[{"Transpose", "[", "subcode", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"IsAllSegre", " ", "=", " ", 
        RowBox[{"IsAllSegre", " ", "&&", 
         RowBox[{"(", " ", 
          RowBox[{"SortedSegreSubcode", "\[Equal]", "SortedSegreCandidate"}], 
          ")"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "IsAllSegre"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8503671434550447`*^9, 3.850367183267571*^9}, {
   3.850367217481485*^9, 3.8503673048704557`*^9}, {3.850367422020948*^9, 
   3.850367433460082*^9}, {3.850441831571309*^9, 3.850441857120883*^9}, 
   3.850442401050435*^9, {3.850526409515497*^9, 3.850526415995083*^9}, {
   3.8544113624744387`*^9, 3.85441138337346*^9}, {3.854413169390284*^9, 
   3.854413345940775*^9}},
 FontSize->12,
 CellLabel->
  "In[299]:=",ExpressionUUID->"192e6cf2-327c-4dbb-bf91-0f8749110206"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Take", " ", "the", " ", "product", " ", "of", " ", "six", " ", "planes"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"planeprod", "=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"EqList", "[", 
        RowBox[{"[", 
         RowBox[{"SegreSubcodeCandidate", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8503676851208467`*^9, 3.850367722657617*^9}, {
   3.850368331214582*^9, 3.8503683316553717`*^9}, {3.850368362213612*^9, 
   3.8503683624210243`*^9}, {3.85044186974179*^9, 3.850441909758066*^9}, 
   3.850442401050623*^9, {3.8505264095155888`*^9, 3.850526415995172*^9}},
 FontSize->12,
 CellLabel->
  "In[372]:=",ExpressionUUID->"eb8b836f-3655-4a01-b5b5-6ef81de88c03"],

Cell[BoxData["planeprod"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.857680109352454*^9, 3.857680110922656*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"2dd10e2a-8ca5-4a71-994e-264c71cbecc4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"w_", ",", "x_", ",", "y_", ",", "z_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"y", "^", "2"}]}], ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], " ", 
         RowBox[{"y", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"z", "^", "2"}]}], " ", ")"}], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Tau]", "^", "2"}], " ", 
         RowBox[{"z", "^", "2"}]}], " ", "-", " ", 
        RowBox[{"x", "^", "2"}]}], " ", ")"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Tau]"}], "+", "1"}], ")"}], "/", "4"}], " ", "*", 
      " ", 
      RowBox[{"w", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], " ", "+", " ", 
         RowBox[{"y", "^", "2"}], " ", "+", " ", 
         RowBox[{"z", "^", "2"}], " ", "-", " ", 
         RowBox[{"w", "^", "2"}]}], " ", ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Introduce", " ", "a", " ", "parameter", " ", "\"\<a\>\""}], ":",
      " ", 
     RowBox[{
      RowBox[{"F", " ", "equals", " ", "planeprod"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", "cubic", ")"}], "^", "2"}]}]}], ",", " ", 
    RowBox[{
    "but", " ", "there", " ", "is", " ", "an", " ", "ambiguity", " ", "by", 
     " ", "constant", " ", "multiple"}]}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "a", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Take", " ", "heuristic", " ", "subsitution", " ", "to", " ", "make", " ", 
    "computation", " ", "simpler"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"subs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "\[Rule]", "1"}], ",", 
     RowBox[{"y", "\[Rule]", "\[Tau]"}], ",", 
     RowBox[{"z", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", " ", "=", " ", 
    RowBox[{
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], " ", "-", " ", 
       RowBox[{"a", "*", "planeprod"}]}], "]"}], "/.", "subs"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg", " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{"g", ",", " ", 
     RowBox[{"{", 
      RowBox[{"w", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8504398851973*^9, 3.850439969054187*^9}, 
   3.850440074256442*^9, {3.850441913123659*^9, 3.850441963118251*^9}, {
   3.850442023329816*^9, 3.850442027884083*^9}, {3.8504420589478817`*^9, 
   3.8504421424888487`*^9}, {3.850442234190606*^9, 3.850442338116329*^9}, 
   3.8504424010509577`*^9, {3.8505253493121758`*^9, 3.850525351101512*^9}, {
   3.850526409515929*^9, 3.850526415995496*^9}, {3.854413425948247*^9, 
   3.854413437050088*^9}},
 FontSize->12,
 CellLabel->
  "In[306]:=",ExpressionUUID->"3f931540-2b17-4588-8f5f-c59f9433dc08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "If", " ", "\"\<g\>\"", " ", "is", " ", "perfect", " ", "square"}], ",", 
    " ", 
    RowBox[{"then", " ", "the", " ", "resultant", " ", 
     SubscriptBox["Res", "w"], 
     RowBox[{"(", 
      RowBox[{"g", ",", "dg"}], ")"}], " ", "must", " ", "be", " ", 
     "zero"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"res", "=", 
    RowBox[{"Resultant", "[", 
     RowBox[{"g", ",", "dg", ",", "w"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"res", "\[Equal]", "0"}], ",", "a"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8504399611582727`*^9, 3.850439976929428*^9}, {
   3.850441966009406*^9, 3.8504419921428423`*^9}, {3.850442033601067*^9, 
   3.850442035420762*^9}, {3.850442119158383*^9, 3.850442119481584*^9}, 
   3.850442229442019*^9, 3.850442401051062*^9, {3.8505264095160227`*^9, 
   3.850526415995586*^9}, {3.854413446264873*^9, 3.8544134791472263`*^9}},
 FontSize->12,
 CellLabel->
  "In[311]:=",ExpressionUUID->"ba8b4d80-78fc-4cbb-b927-cf31e1e4b6f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Choose", " ", "reasonable", " ", "candidate", " ", "of", " ", "\"\<a\>\"",
     " ", "from", " ", "the", " ", "above", " ", "solution"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", "\[Tau]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{"ExpandAll", "[", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "]"}], "-", 
       RowBox[{"a", "*", "planeprod"}]}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"redefine", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"neutralize", " ", "substitution"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Factor", "[", 
    RowBox[{"g", ",", " ", 
     RowBox[{"Extension", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{"\[Tau]", "'"}]}], "}"}]}]}], "]"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "resulting", " ", "polynomial", " ", "is", " ", "a", " ", 
     "perfect", " ", "square"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.8504400051136312`*^9, 3.850440023988619*^9}, {
  3.850442341572145*^9, 3.850442401051206*^9}, {3.8505264095161133`*^9, 
  3.850526415995713*^9}, {3.8544134903874617`*^9, 3.854413538491831*^9}, {
  3.8544135716796618`*^9, 3.854413634543797*^9}},
 FontSize->12,
 CellLabel->
  "In[369]:=",ExpressionUUID->"2aa92407-3e9e-4b12-84b1-ad4c1c1abb4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"On", " ", "Segre", " ", "Configurations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DegenerateConfigs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "SegreSubcodeCandidate", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"SegrePlanes", "=", 
        RowBox[{"EqList", "[", 
         RowBox[{"[", " ", 
          RowBox[{"SegreSubcodeCandidate", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Coeffs", "=", 
        RowBox[{"D", "[", 
         RowBox[{"SegrePlanes", ",", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"w", ",", "x", ",", "y", ",", "z"}], "}"}], ",", "1"}], 
           "}"}]}], " ", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "Coeffs", "]"}], "<", "4"}], ",", " ", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"DegenerateConfigs", ",", " ", "i"}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "DegenerateConfigs"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.850525392303012*^9, 3.850525392872925*^9}, 
   3.850526415996229*^9, {3.854506112438757*^9, 3.854506119961398*^9}, {
   3.854506272250923*^9, 3.8545063875422297`*^9}, {3.8545064794805326`*^9, 
   3.854506569312312*^9}},
 FontSize->12,
 CellLabel->
  "In[316]:=",ExpressionUUID->"e9fcf28c-55a1-4d9d-96ef-9fff5e26d2ab"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Nonsingular", " ", "quadric", " ", "cuts"}], " ", "*)"}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.850533273777938*^9, 3.850533283830408*^9}, 
   3.852262929933816*^9},
 FontSize->12,
 CellLabel->
  "In[320]:=",ExpressionUUID->"75e373d3-a6c9-4f2c-ae35-a6694bfa3471"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ret", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "65"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"planarcuts", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"W16BinSet", ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"conecut", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Total", "[", "planarcuts", "]"}], ",", "2"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "6"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"quasicollinear", "=", 
         RowBox[{
          RowBox[{"Position", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"planarcuts", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "+", "conecut"}], ",", "2"}], 
           "]"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"quasicollinear", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"Append", "[", 
           RowBox[{"quasicollinear", ",", "i"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ret", ",", "quasicollinear"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quasicollinear", "=", 
   RowBox[{"DeleteDuplicates", "[", "ret", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.850526428880108*^9, 3.850526473638942*^9}, 
   3.85052699269451*^9, {3.850528605184368*^9, 3.8505286091199627`*^9}, {
   3.850528761842189*^9, 3.85052876535023*^9}, 3.850529388242259*^9, {
   3.850531552816938*^9, 3.850531554284584*^9}, {3.850533272559738*^9, 
   3.8505332890613213`*^9}, {3.850533319180314*^9, 3.850533336259243*^9}, {
   3.85053345622757*^9, 3.850533525564787*^9}, {3.85053710975522*^9, 
   3.850537112205926*^9}, 3.852262929933942*^9},
 FontSize->12,
 CellLabel->
  "In[321]:=",ExpressionUUID->"5f7d9999-a0be-4135-aa5c-ff2ec1ec95ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SelectCoplanarLines", "[", "coplanars_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"{", "}"}]}], ",", " ", 
       RowBox[{"ilen", "=", 
        RowBox[{"Length", "[", "quasicollinear", "]"}]}], ",", "i", ",", "j", 
       ",", "tmpselect", ",", "tmpcoplanar"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "ilen"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"tmpcoplanar", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"coplanars", ",", " ", "i"}], "]"}], "\[Equal]", 
            "False"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "\[LessEqual]", 
               RowBox[{"Length", "[", 
                RowBox[{"quasicollinear", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
              RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"tmpselect", "=", 
                RowBox[{"Select", "[", 
                 RowBox[{"coplanars", ",", " ", 
                  RowBox[{
                   RowBox[{"MemberQ", "[", " ", 
                    RowBox[{
                    RowBox[{"quasicollinear", "[", 
                    RowBox[{"[", "#", "]"}], "]"}], ",", " ", 
                    RowBox[{"quasicollinear", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"i", ",", "j"}], " ", "]"}], "]"}]}], " ", "]"}], 
                   "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"tmpcoplanar", ",", "tmpselect"}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"tmpcoplanar", "=", 
             RowBox[{"Select", "[", 
              RowBox[{"tmpcoplanar", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "#", "]"}], ">", "0"}], "&"}]}], 
              "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Length", "[", "tmpcoplanar", "]"}], "\[GreaterEqual]",
                "2"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"ret", ",", "i"}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.85078539712129*^9, 3.8507855088363647`*^9}, {
   3.8507862057892923`*^9, 3.8507862487983503`*^9}, {3.850787878576126*^9, 
   3.850787928067555*^9}, {3.8507879583388844`*^9, 3.850787975212593*^9}, {
   3.850789343719379*^9, 3.8507894461441793`*^9}, {3.8507904772862797`*^9, 
   3.850790482898827*^9}, {3.850790516627084*^9, 3.850790521056858*^9}, {
   3.850874370777783*^9, 3.850874371046386*^9}, 3.8522629299340773`*^9},
 FontSize->12,
 CellLabel->
  "In[324]:=",ExpressionUUID->"07ef02eb-8194-4523-8ee2-1ab561ea9646"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "When", " ", "all", " ", "nodes", " ", "are", " ", "singular", " ", 
     RowBox[{"(", 
      RowBox[{
      "quadric", " ", "cone", " ", "over", " ", "this", " ", "node", " ", 
       "cuts", " ", "24", " ", "even", " ", "set"}], ")"}]}], ",", " ", 
    RowBox[{"get", " ", "more", " ", "coplanarities"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ret", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coplanarextensions", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coplanarnodes", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "quasicollinear", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], ",", 
         RowBox[{"j", "\[LessEqual]", 
          RowBox[{"Length", "[", "quasicollinear", "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"IntersectingQ", "[", 
              RowBox[{
               RowBox[{"quasicollinear", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"quasicollinear", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}], "\[Equal]", 
             "True"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"coplanars", "=", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"coplanarextensions", "=", 
              RowBox[{"SelectCoplanarLines", "[", "coplanars", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"coplanars", "=", 
              RowBox[{"Sort", "[", 
               RowBox[{"DeleteDuplicates", "[", 
                RowBox[{"Join", "[", 
                 RowBox[{"coplanarextensions", ",", "coplanars"}], "]"}], 
                "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"coplanarnodes", "=", 
              RowBox[{"Sort", "[", 
               RowBox[{"DeleteDuplicates", "[", 
                RowBox[{"Flatten", "[", "  ", 
                 RowBox[{"quasicollinear", "[", 
                  RowBox[{"[", "coplanars", "]"}], "]"}], " ", "]"}], "]"}], 
               "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{"ret", ",", "coplanarnodes"}], "]"}], "\[Equal]", 
                "False"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"ret", ",", "coplanarnodes"}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"newplanes", "=", 
     RowBox[{"Sort", "[", "ret", "]"}]}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.850871685066783*^9, 3.850871958222938*^9}, {
   3.850872236023395*^9, 3.8508722619525213`*^9}, {3.8508723391412*^9, 
   3.850872357859674*^9}, {3.850872454769383*^9, 3.850872505877886*^9}, {
   3.8508725895124817`*^9, 3.850872598408745*^9}, {3.850873784684155*^9, 
   3.8508737872219563`*^9}, {3.8508738208283052`*^9, 
   3.8508739289060183`*^9}, {3.8508739899281054`*^9, 
   3.8508739986113358`*^9}, {3.850874090347294*^9, 3.850874167554152*^9}, {
   3.8508742868400307`*^9, 3.850874293094295*^9}, {3.8508743787560453`*^9, 
   3.850874392635826*^9}, {3.850874727263647*^9, 3.8508747367811813`*^9}, {
   3.850875231432268*^9, 3.850875235050564*^9}, {3.8509547342901077`*^9, 
   3.85095479165158*^9}, 3.8522629299342337`*^9},
 FontSize->12,
 CellLabel->
  "In[325]:=",ExpressionUUID->"f27d9c92-04e7-4111-bd7c-47ad14574f05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pos", "=", 
   RowBox[{"Position", "[", 
    RowBox[{"W16BinSet", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W16PosSet", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "\[LessEqual]", "26"}], ",", 
   RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"W16PosSet", ",", " ", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"pos", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "i"}], "&"}]}], "]"}],
        "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"W16PosSet", "=", 
   RowBox[{"Sort", "[", "W16PosSet", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.850874755390656*^9, 3.850874883472033*^9}, {
   3.850955539674385*^9, 3.8509555401564293`*^9}, 3.852262929934329*^9},
 FontSize->12,
 CellLabel->
  "In[330]:=",ExpressionUUID->"39986fc5-cd10-4d58-864a-7ed788ebd059"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Correspondence", " ", "between", " ", "Segre", " ", "subcodes", " ", 
    "and", " ", "coplanar", " ", "nodes"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "65"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Sort", "[", 
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"W16BinSet", "[", 
           RowBox[{"[", 
            RowBox[{"SegreSubcodeCandidate", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ",", "1"}], "]"}], 
        "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "newplanes", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tmpint", "=", 
        RowBox[{"Intersection", "[", 
         RowBox[{
          RowBox[{"newplanes", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "tmp"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"IsSegrebasis", "=", 
        RowBox[{"W16BinSet", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"SegreSubcodeCandidate", "[", 
            RowBox[{"[", "k", "]"}], "]"}], " ", ",", " ", "tmpint"}], "  ", 
          "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Count", "[", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{"Transpose", "[", "IsSegrebasis", "]"}], "]"}], ",", 
            "5"}], "]"}], "\[Equal]", "6"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "k", ",", "\"\<,\>\"", ",", "i", ",", " ", "\"\<: \>\"", ",", " ", 
            
            RowBox[{"MatrixForm", "[", "IsSegrebasis", "]"}]}], "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.850954176139057*^9, 3.850954198457469*^9}, {
   3.850954242514429*^9, 3.850954359303728*^9}, {3.850954449219486*^9, 
   3.8509545096858788`*^9}, {3.850954597312428*^9, 3.850954687692091*^9}, {
   3.850955664022335*^9, 3.850955741785926*^9}, {3.850956153989727*^9, 
   3.850956188486812*^9}, {3.850961782086397*^9, 3.850961782199891*^9}, {
   3.850971133925975*^9, 3.850971193204081*^9}, 3.852262929934456*^9},
 FontSize->12,
 CellLabel->
  "In[334]:=",ExpressionUUID->"41b5749c-d4c7-4ca7-acfa-8818285af273"],

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"newplanes", ",", " ", 
   RowBox[{
    RowBox[{"ContainsAll", "[", 
     RowBox[{"#", ",", 
      RowBox[{"quasicollinear", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.851042136522086*^9, 3.851042152212818*^9}, 
   3.8522629299345407`*^9},
 FontSize->12,
 CellLabel->
  "In[337]:=",ExpressionUUID->"81a4e052-44bb-4fb3-a335-d4187be91110"],

Cell[BoxData[
 RowBox[{"lines", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"quasicollinear", ",", " ", 
    RowBox[{
     RowBox[{"ContainsAll", "[", 
      RowBox[{
       RowBox[{"newplanes", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", "#"}], "]"}], "&"}]}], 
   "]"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.851053454304442*^9, 3.851053466974824*^9}, {
   3.851059374067212*^9, 3.851059374569786*^9}, 3.852262929934597*^9},
 FontSize->12,
 CellLabel->
  "In[338]:=",ExpressionUUID->"1280feef-a0d3-43bf-ad19-d05016b6d58f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FiveNodePair", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "newplanes", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", 
        RowBox[{"i", "+", "1"}]}], ",", 
       RowBox[{"j", "\[LessEqual]", 
        RowBox[{"Length", "[", "newplanes", "]"}]}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", " ", 
            RowBox[{"Intersection", "@@", 
             RowBox[{"newplanes", "[", 
              RowBox[{"[", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], "]"}], "]"}]}], " ", "]"}], 
           " ", "\[Equal]", "5"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"FiveNodePair", ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.85113034934824*^9, 3.851130413236747*^9}, 
   3.852262929934678*^9},
 FontSize->12,
 CellLabel->
  "In[339]:=",ExpressionUUID->"e3f6462c-a998-43d9-9779-863ed892dab0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"l0", "=", 
   RowBox[{"newplanes", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"l0lines", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"quasicollinear", ",", " ", 
    RowBox[{
     RowBox[{"ContainsAll", "[", 
      RowBox[{"l0", ",", "#"}], "]"}], "&"}]}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.8511403380537653`*^9, 3.8511403394128113`*^9}, {
   3.851140843759013*^9, 3.851140864366845*^9}, 3.8522629299347353`*^9},
 FontSize->12,
 CellLabel->
  "In[341]:=",ExpressionUUID->"056af10a-8543-4e18-b2a3-7d2b64dadb23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "a", " ", "member", " ", "of", " ", "\"\<newplane\>\""}], 
    ",", " ", 
    RowBox[{
    "find", " ", "all", " ", "\"\<newplane\>\"", "s", " ", "cutting", " ", 
     "the", " ", "member", " ", "along", " ", "lines"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PlaneCutters", "[", "l0_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{"{", "}"}]}], ",", " ", "tmpPlanenodes", ",", " ", "i", ",", 
        " ", "l0lines", ",", " ", "tmpPlanepos"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"l0lines", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"quasicollinear", ",", " ", 
          RowBox[{
           RowBox[{"ContainsAll", "[", 
            RowBox[{"l0", ",", "#"}], "]"}], "&"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "l0lines", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"tmpPlanenodes", "=", 
           RowBox[{"Select", "[", " ", 
            RowBox[{"newplanes", ",", " ", 
             RowBox[{
              RowBox[{"ContainsAll", "[", 
               RowBox[{"#", ",", " ", 
                RowBox[{"l0lines", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}], "&"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"ret", ",", 
            RowBox[{"{", "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "tmpPlanenodes", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"tmpPlanepos", "=", 
              RowBox[{"Position", "[", 
               RowBox[{"newplanes", ",", " ", 
                RowBox[{"tmpPlanenodes", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], " ", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{
               RowBox[{"ret", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
               RowBox[{"tmpPlanepos", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.85148216103393*^9, 3.8514825447182693`*^9}, 
   3.852262929934857*^9},
 CellLabel->
  "In[343]:=",ExpressionUUID->"f774944b-5e79-4f33-8922-a3641a57fd05"],

Cell[BoxData[{
 RowBox[{"PlaneCutters", "[", 
  RowBox[{"newplanes", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PlaneCutters", "[", 
  RowBox[{"newplanes", "[", 
   RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"PlaneCutters", "[", 
  RowBox[{"newplanes", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.},
 CellChangeTimes->{{3.851482345127575*^9, 3.851482362978924*^9}, {
   3.85148254853106*^9, 3.8514825505551*^9}, {3.851482713583108*^9, 
   3.851482714560026*^9}, {3.851483567498777*^9, 3.851483585280986*^9}, {
   3.85148543671371*^9, 3.85148547992837*^9}, {3.851486963546245*^9, 
   3.8514870137431602`*^9}, {3.851569531249765*^9, 3.8515695342078123`*^9}, 
   3.851569612420787*^9, 3.852262929934914*^9},
 CellLabel->
  "In[344]:=",ExpressionUUID->"3a918a83-2f34-4a5f-bd28-e9dc5d7d25ab"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.852262933852181*^9, 3.852262934285993*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"9a02282f-c043-4741-b114-53a9864a8c9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Automorphism", " ", "group", " ", "of", " ", 
   RowBox[{"Barth", "'"}], "s", " ", "sextic"}], " ", "*)"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.852262935603198*^9, 3.852262941710836*^9}, 
   3.8544109034591827`*^9},
 CellLabel->
  "In[348]:=",ExpressionUUID->"3d0e444d-1599-4e86-814b-5141be95cb57"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NodeListA", "=", 
   RowBox[{"NodeList", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "16"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NodeIndicesA", "=", 
   RowBox[{"NodeIndices", "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;", "16"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853650593544858*^9, 3.85365061217841*^9}, 
   3.854410903459242*^9},
 CellLabel->
  "In[349]:=",ExpressionUUID->"88b15e0a-dd4b-417e-8e9c-4d7fc97fb51a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Find", " ", "all", " ", "collinear", " ", "set", " ", "of", " ", "A", " ",
     "type", " ", "nodes"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"loopindex", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"collinear", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CollinearNodesA", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"loopindex", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "15"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"collinear", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Select", "[", 
           RowBox[{"CollinearNodesA", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"#", ",", 
                RowBox[{"loopindex", "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], " ", "]"}], " ", "&&", " ", 
              RowBox[{"MemberQ", "[", 
               RowBox[{"#", ",", " ", 
                RowBox[{"loopindex", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}]}], "&"}]}], 
           "]"}], "\[Equal]", 
          RowBox[{"{", "}"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", 
             RowBox[{
              RowBox[{"loopindex", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", "1"}]}], ",", 
            RowBox[{"i", "\[LessEqual]", "15"}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"matrix", "=", 
              RowBox[{"NodeListA", "[", 
               RowBox[{"[", 
                RowBox[{"Append", "[", 
                 RowBox[{"loopindex", ",", "i"}], "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"MatrixRank", "[", "matrix", "]"}], "\[Equal]", "2"}],
                ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"AppendTo", "[", 
                 RowBox[{"collinear", ",", " ", "i"}], "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"CollinearNodesA", ",", " ", 
            RowBox[{"Join", "[", 
             RowBox[{"loopindex", ",", "collinear"}], "]"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<The nodes \>\"", ",", " ", 
            RowBox[{"NodeIndicesA", "[", 
             RowBox[{"[", 
              RowBox[{"CollinearNodesA", "[", 
               RowBox[{"[", 
                RowBox[{"-", "1"}], "]"}], "]"}], "]"}], "]"}], ",", " ", 
            "\"\< are collinear.\>\""}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"loopindex", "=", 
        RowBox[{"CountNext", "[", 
         RowBox[{"loopindex", ",", "15"}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853650619377965*^9, 3.853650882248323*^9}, {
   3.853650932481063*^9, 3.853651040194656*^9}, {3.853651158322606*^9, 
   3.853651237798284*^9}, {3.853651278862748*^9, 3.853651305253734*^9}, {
   3.853651409615587*^9, 3.853651426259177*^9}, {3.853651469207508*^9, 
   3.853651476148121*^9}, 3.85441090345929*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"8a8350e1-2712-41a5-bf62-7e4c1279165d"],

Cell[BoxData["CollinearNodesA"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8536514029836082`*^9, 3.853651406079883*^9}, {
   3.853651650416733*^9, 3.8536516509361773`*^9}, 3.854410903459338*^9},
 CellLabel->
  "In[355]:=",ExpressionUUID->"837a652e-9bee-4e91-b133-1252aeb6fa2c"],

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"CollinearNodesA", ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "#", "]"}], "\[Equal]", "2"}], "&"}]}], 
  "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853651652203505*^9, 3.853651690094098*^9}, 
   3.854410903459384*^9},
 CellLabel->
  "In[356]:=",ExpressionUUID->"0e9ba134-1edb-4910-909b-f16ed144d334"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Triads", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "14", ",", "15"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Array", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NodeIndicesA", "[", 
     RowBox[{"[", 
      RowBox[{"Triads", "[", 
       RowBox[{"[", "#", "]"}], "]"}], "]"}], "]"}], "&"}], ",", " ", "5"}], 
  "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853651712181809*^9, 3.8536518812910757`*^9}, 
   3.8544109034594297`*^9},
 CellLabel->
  "In[357]:=",ExpressionUUID->"2a93ce8a-3a15-48bf-b569-6dcdc01c729f"],

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"CollinearNodesA", ",", 
   RowBox[{"MemberQ", "[", "15", "]"}]}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853651853925748*^9, 3.853651856722426*^9}, {
   3.85365190439025*^9, 3.853651913632492*^9}, {3.853653683584374*^9, 
   3.853653683998209*^9}, {3.853653820419038*^9, 3.853653820472726*^9}, 
   3.854410903459474*^9},
 CellLabel->
  "In[359]:=",ExpressionUUID->"0ee8b810-d868-4596-a740-cb664e2ac537"],

Cell[BoxData["NodeIndicesA"], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8536519496930313`*^9, 3.8536519608963413`*^9}, {
   3.853652072618019*^9, 3.853652073433082*^9}, {3.8536536985700274`*^9, 
   3.853653699574977*^9}, {3.853653843678719*^9, 3.8536538449388647`*^9}, {
   3.8536544832451344`*^9, 3.853654484435234*^9}, 3.8536558561011753`*^9, 
   3.8544109034595213`*^9},
 CellLabel->
  "In[360]:=",ExpressionUUID->"d9953859-2b17-4cc1-8f42-f0b848187a19"],

Cell[BoxData[""], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853655883122348*^9, 3.8536558834836283`*^9}, 
   3.854410903459564*^9},
 CellLabel->
  "In[361]:=",ExpressionUUID->"96dab48b-9636-45b8-b3f0-81003d4fdcfe"],

Cell[BoxData[{
 RowBox[{"MatrixRank", "[", 
  RowBox[{"NodeListA", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "6", ",", "12"}], "}"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"NodeListA", "[", 
   RowBox[{"[", 
    RowBox[{"{", 
     RowBox[{"7", ",", "14", ",", "5"}], "}"}], "]"}], "]"}], "]"}]}], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.85365164614078*^9, 3.853651647324918*^9}, {
   3.8536536531586103`*^9, 3.853653668171685*^9}, {3.853655885314104*^9, 
   3.8536558897916107`*^9}, {3.8536559268012466`*^9, 3.853655931195014*^9}, 
   3.854410903459608*^9},
 CellLabel->
  "In[362]:=",ExpressionUUID->"55b16e59-a8a7-4ae3-bebc-4d491da98089"],

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "\[Tau]"}], ",", 
      RowBox[{"-", 
       RowBox[{"\[Tau]", "'"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "\[Tau]"}], ",", 
      RowBox[{"-", 
       RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", 
      RowBox[{"-", "\[Tau]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853668012082696*^9, 3.8536680578803253`*^9}, 
   3.8544109034596567`*^9},
 CellLabel->
  "In[364]:=",ExpressionUUID->"d4aacbfe-acca-4c2c-8c31-20abb6ad6cf8"],

Cell[BoxData[
 RowBox[{"Trpos12", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"\[Tau]", "'"}], ",", "\[Tau]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Tau]", ",", "1", ",", 
      RowBox[{"\[Tau]", "'"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "'"}], ",", "\[Tau]", ",", "1"}], "}"}]}], 
   "}"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853807155990991*^9, 3.853807191851388*^9}, 
   3.854410903459701*^9},
 CellLabel->
  "In[365]:=",ExpressionUUID->"e702e36b-8c47-442d-a28e-6e9c2627ce5a"],

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"Trpos12", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[Tau]"}], ",", 
     RowBox[{"-", 
      RowBox[{"\[Tau]", "'"}]}], ",", "1"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Trpos12", ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "\[Tau]"}], ",", 
     RowBox[{"-", 
      RowBox[{"\[Tau]", "'"}]}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Trpos12", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[Tau]", "'"}]}], ",", "1", ",", 
     RowBox[{"-", "\[Tau]"}]}], "}"}]}], "]"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.853807208222107*^9, 3.853807223350326*^9}, {
   3.853817033192217*^9, 3.853817039063096*^9}, {3.853817075797229*^9, 
   3.853817082724147*^9}, {3.8538173381499987`*^9, 3.853817349937381*^9}, 
   3.854410903459756*^9},
 CellLabel->
  "In[366]:=",ExpressionUUID->"c8a62290-b52b-4b07-a8a4-fed34e63e9e2"]
}, Closed]]
},
PrintingStyleEnvironment->"Working",
WindowSize->{1280, 680},
WindowMargins->{{-1280, Automatic}, {Automatic, -471}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{842, 595},
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->True,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
ShowCellTags->True,
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c32cb4c8-07dd-4f6b-814d-9e183b5a25f7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 281, 6, 29, "Input",ExpressionUUID->"39514084-54d1-4410-8fb8-e9610afbc625"],
Cell[CellGroupData[{
Cell[864, 30, 525, 9, 29, "Input",ExpressionUUID->"3b581e01-d965-4906-a7e6-02b9fb4d8002",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1392, 41, 14115, 351, 570, "Input",ExpressionUUID->"364f96f1-d992-43f3-a7ba-0c59817db8f1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[15544, 397, 1895, 29, 25, "Input",ExpressionUUID->"2d8e6c53-fe34-4593-b93d-f6688a064fc7",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[17442, 428, 32723, 835, 2411, "Input",ExpressionUUID->"a807f9fb-75e1-4eb9-a575-7774ac06246d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[50202, 1268, 1506, 22, 25, "Input",ExpressionUUID->"b130065a-ea3f-4b33-a39d-2a514840e8a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[51711, 1292, 7365, 140, 239, "Input",ExpressionUUID->"78dd89e5-51d1-48e4-8f60-38073a571768",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[59113, 1437, 322, 6, 25, "Input",ExpressionUUID->"91341f7b-23c1-46c3-8805-1c27b5c048ee",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[59438, 1445, 2435, 60, 239, "Input",ExpressionUUID->"66e36f28-b691-4d86-8115-40a65c1e355b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[61910, 1510, 369, 7, 25, "Input",ExpressionUUID->"ce3a2364-a138-4d1b-b7ba-5c2a118d8f60",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[62282, 1519, 4185, 100, 353, "Input",ExpressionUUID->"fda128d3-fcb2-4452-8612-c8c6e43c0586",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[66470, 1621, 4851, 109, 429, "Input",ExpressionUUID->"6e1d5678-596b-494d-8dbf-1e0005a06b90",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[71358, 1735, 1388, 23, 25, "Input",ExpressionUUID->"c92771e2-4f27-4863-a7a0-23944cbad61e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[72749, 1760, 7304, 172, 542, "Input",ExpressionUUID->"305ca840-466a-4ffa-a37e-1104dbbf777c",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[80090, 1937, 2621, 38, 25, "Input",ExpressionUUID->"c26cd7fa-bca8-4f04-b505-a5263ded060c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[82714, 1977, 14006, 300, 1094, "Input",ExpressionUUID->"b8cdc121-d7d3-45e6-9aba-459078226103",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[96735, 2280, 695, 13, 25, "Input",ExpressionUUID->"063795a2-111f-478e-a6bc-6beb83ed848d"],
Cell[CellGroupData[{
Cell[97455, 2297, 416, 10, 29, "Input",ExpressionUUID->"1592a38b-7e09-4059-91a6-a8f5d83853fc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[97874, 2309, 2018, 47, 106, "Input",ExpressionUUID->"e84dd3ea-3590-47cb-b8ee-5d25ea86325a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[99895, 2358, 3579, 87, 258, "Input",ExpressionUUID->"1e0d89ff-b9e2-4c4d-b0c1-7921b3f63fb7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[103477, 2447, 2077, 55, 163, "Input",ExpressionUUID->"fd505da7-b643-43c3-ab13-f82a331fa429",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[105557, 2504, 452, 9, 68, "Input",ExpressionUUID->"8262e7a3-64cf-4657-b75e-71e979f58044",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[106012, 2515, 4687, 131, 467, "Input",ExpressionUUID->"8b17eca9-be50-414c-9c60-5bc654288a84",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[110702, 2648, 449, 9, 68, "Input",ExpressionUUID->"59f27521-dafa-4cbc-afaa-9319a8c86c07",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[111154, 2659, 1845, 46, 182, "Input",ExpressionUUID->"c8988a65-ab0a-46aa-a721-84d9cc669116",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[113002, 2707, 778, 20, 68, "Input",ExpressionUUID->"20428f21-c064-43df-b35b-5e8bbbbce578",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[113817, 2732, 1674, 27, 25, "Input",ExpressionUUID->"cf0af164-da67-49e9-93a3-b8a9764f2097",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[115494, 2761, 1865, 35, 49, "Input",ExpressionUUID->"64f570a1-2ec2-4723-a5ef-752a046bff7f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[117362, 2798, 418, 11, 29, "Input",ExpressionUUID->"e1bde5bd-f6ef-4043-be69-b19191d1a622",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[117783, 2811, 1869, 37, 49, "Input",ExpressionUUID->"2f1ab9cf-807f-4e79-97a4-68ed5bdd9b01",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[119655, 2850, 1204, 26, 49, "Input",ExpressionUUID->"d2493537-72f4-4f41-9629-ed8c9505162a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[120862, 2878, 5170, 122, 353, "Input",ExpressionUUID->"4684edd8-5f05-494e-b5f9-00fc3947c3c4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[126035, 3002, 680, 16, 49, "Input",ExpressionUUID->"5906d1d6-ab30-4aef-82ce-46e2d8de5411",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[126718, 3020, 1051, 24, 49, "Input",ExpressionUUID->"b2556073-eda0-423f-92a2-ef9c7c74fcfb",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[127772, 3046, 502, 12, 29, "Input",ExpressionUUID->"2fc513db-d4e3-4dbd-bb66-dfa88868d8ac",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[128311, 3063, 1457, 27, 25, "Input",ExpressionUUID->"c94238c5-1e17-46ac-be18-58ad4d9e773a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[129771, 3092, 2075, 44, 106, "Input",ExpressionUUID->"a75ae635-d446-4b63-912c-14089176de7a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[131883, 3141, 1141, 18, 25, "Input",ExpressionUUID->"a09afbff-2a02-4a82-aeb4-7104e95a9201",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[133027, 3161, 6136, 144, 372, "Input",ExpressionUUID->"b7d2bd5e-cf24-4be0-8fcc-846cf19d0731",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[139200, 3310, 642, 13, 25, "Input",ExpressionUUID->"8893e32c-0133-4202-8e6c-e4ef7b1f47a2",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[139845, 3325, 4040, 94, 410, "Input",ExpressionUUID->"f6143945-2ae6-4b63-a83e-46c18f3cfebb",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[143922, 3424, 940, 16, 25, "Input",ExpressionUUID->"e876be58-38a6-48bd-b7a3-34c22409bd17",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[144865, 3442, 9398, 232, 904, "Input",ExpressionUUID->"2cb66d18-1f01-4dc3-ba68-247403a03d38",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[154300, 3679, 1081, 19, 25, "Input",ExpressionUUID->"1c4f4ee2-5c02-41a5-bc9c-94c215a9127f",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[155384, 3700, 13331, 286, 961, "Input",ExpressionUUID->"7c513d94-a568-49d6-83f4-9d3c651612fd",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[168752, 3991, 321, 7, 25, "Input",ExpressionUUID->"2079b88d-4bd2-4b7d-bbfd-cab4d08f1914",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[169076, 4000, 5714, 137, 581, "Input",ExpressionUUID->"b3ca4c41-50eb-486f-813d-a4043e5f896e",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[174827, 4142, 881, 17, 25, "Input",ExpressionUUID->"56458c69-7c9e-430b-b31f-1c4adb33d3e9",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[175711, 4161, 856, 21, 49, "Input",ExpressionUUID->"c9647342-4caf-44f4-9e37-3cffde0cfa31",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[176570, 4184, 1857, 52, 144, "Input",ExpressionUUID->"e3ee3f7f-3870-415a-94bb-cb20a2d4da40",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[178430, 4238, 1240, 27, 87, "Input",ExpressionUUID->"da3aae3e-692b-4737-a803-95c6645ba3f8",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[CellGroupData[{
Cell[179707, 4270, 675, 13, 25, "Input",ExpressionUUID->"0c3590ea-bb53-494e-b4d7-b714e5ec90e0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[180385, 4285, 1317, 31, 87, "Input",ExpressionUUID->"ca17a9f4-c1e5-4d06-9302-e8eaba5154b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[181705, 4318, 1201, 31, 125, "Input",ExpressionUUID->"6912d39f-bc2c-45c7-9cc6-48f838c46a69",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[182909, 4351, 3701, 98, 258, "Input",ExpressionUUID->"00884d52-9991-482d-bc35-c3955b9b82c8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[186647, 4454, 1225, 21, 25, "Input",ExpressionUUID->"6c52a42d-0ba6-4564-94bc-42da90e1a91c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[187875, 4477, 7826, 218, 562, "Input",ExpressionUUID->"e09d3ae5-4791-43b8-9142-57023c168e4e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[195738, 4700, 999, 16, 25, "Input",ExpressionUUID->"df9085d6-92c2-425b-9f78-d0372e66b937",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[196740, 4718, 7202, 167, 562, "Input",ExpressionUUID->"8e8d0039-5643-43a4-abbc-5843425d96c1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[203957, 4888, 190, 4, 25, "Input",ExpressionUUID->"2be6fba4-54bb-48b4-a7d4-4914b2821441"],
Cell[CellGroupData[{
Cell[204172, 4896, 372, 9, 34, "Input",ExpressionUUID->"94c152cf-f693-498d-a35e-be970325a3ea",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[204547, 4907, 5667, 160, 240, "Input",ExpressionUUID->"423c8eea-af6a-4a15-9f2f-40d87dca7e69",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[210251, 5072, 481, 10, 25, "Input",ExpressionUUID->"43b52077-c812-4152-ac40-fc8ea290881d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[210735, 5084, 4897, 116, 258, "Input",ExpressionUUID->"0f38c7bf-4f08-4a90-9d52-32304cad833b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[215635, 5202, 1538, 41, 125, "Input",ExpressionUUID->"20ed1d3a-9e5e-47ee-9ea3-4fd663928365",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[217188, 5246, 2908, 74, 197, "Input",ExpressionUUID->"fcb37359-373f-417c-8e2c-0a2b21438163"],
Cell[220099, 5322, 212, 3, 29, "Input",ExpressionUUID->"a125a73e-5431-44f9-bb96-9437541c5042"],
Cell[220314, 5327, 1388, 40, 89, "Input",ExpressionUUID->"9925a080-11f4-4458-ac71-3c54ad23afed"],
Cell[CellGroupData[{
Cell[221727, 5371, 503, 10, 29, "Input",ExpressionUUID->"00000836-4e1d-4144-bca3-80df5c3a23cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[222233, 5383, 18690, 511, 530, "Input",ExpressionUUID->"0a63e800-da24-4909-918a-1192a086ca8d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[240926, 5896, 9392, 255, 315, "Input",ExpressionUUID->"ec5184aa-eb48-4402-8e3e-246cbfc197c3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[250321, 6153, 793, 18, 29, "Input",ExpressionUUID->"80f797bc-a286-4064-a281-2934646e641b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[251151, 6176, 807, 13, 25, "Input",ExpressionUUID->"c786ef4c-5415-4652-b752-976791ad8053",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[251961, 6191, 22066, 611, 564, "Input",ExpressionUUID->"cb6c7554-fb74-47e8-b8fc-637413ef6f19",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[274030, 6804, 2813, 81, 87, "Input",ExpressionUUID->"2521e4f0-49c2-4f18-a423-9c7acca96202",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[276880, 6890, 573, 10, 25, "Input",ExpressionUUID->"8c813b87-dabf-4a55-9ecc-1b8adc8f4e63",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[277456, 6902, 30640, 950, 714, "Input",ExpressionUUID->"b3fd8ba5-8060-4ddf-b67e-112a324b2711",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[308133, 7857, 400, 7, 25, "Input",ExpressionUUID->"0a129944-d2a3-4f95-923f-efdaa8476b8c",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[308536, 7866, 22958, 707, 467, "Input",ExpressionUUID->"68fb2a7a-7ce0-48b1-a6ed-469f6a1c6247",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[331509, 8576, 162, 2, 25, "Input",ExpressionUUID->"d1eacd56-e6b2-4189-bbfe-4e22767aba55"],
Cell[CellGroupData[{
Cell[331696, 8582, 339, 7, 29, "Input",ExpressionUUID->"3f4d6fa8-4ca3-4627-b755-ba4ef8f871cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[332038, 8591, 2002, 40, 68, "Input",ExpressionUUID->"60b6b2e0-4ee6-4dc7-93df-158c87e87d32",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[334043, 8633, 1120, 30, 68, "Input",ExpressionUUID->"841cb892-e285-4568-8448-aa38a7e6f3bc",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[335166, 8665, 480, 11, 29, "Input",ExpressionUUID->"92d5836b-7470-447d-be43-4ee7d2c7031f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[335649, 8678, 1147, 32, 125, "Input",ExpressionUUID->"a64622e2-30f7-4294-83f6-778a2f4a7e4d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[336799, 8712, 371, 6, 49, "Input",ExpressionUUID->"f2830871-d0cb-42df-aad4-7728eaff5bda",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[337173, 8720, 879, 23, 68, "Input",ExpressionUUID->"6b5af5d3-642f-412f-b782-12cd90ccd9d0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[338055, 8745, 943, 25, 49, "Input",ExpressionUUID->"ba0c717c-ef4e-40ed-b446-d72c777653f0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[339001, 8772, 544, 12, 49, "Input",ExpressionUUID->"00c728b0-5aaa-4071-927c-7010ec7949be",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[339548, 8786, 1140, 32, 69, "Input",ExpressionUUID->"0541ea44-8feb-4605-b6af-1d27078b5936",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[340691, 8820, 475, 8, 29, "Input",ExpressionUUID->"1e226597-ef78-45d3-beb8-98a4a9a5816f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[341169, 8830, 1916, 54, 68, "Input",ExpressionUUID->"e021b9c7-2297-4ad9-9880-8223518aaec9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[343088, 8886, 845, 17, 49, "Input",ExpressionUUID->"a1bac261-020e-40ad-99f7-50f46f5f449e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[343936, 8905, 930, 22, 29, "Input",ExpressionUUID->"178ba790-697e-45b9-a8b0-5290f99b4163",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[344869, 8929, 10415, 180, 125, "Input",ExpressionUUID->"02ec87a8-002c-4bcb-ab96-4e30b9d2d33f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[355321, 9114, 1835, 29, 25, "Input",ExpressionUUID->"8bea8c50-6492-4a73-8ad3-38d343898f41",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}],
Cell[357159, 9145, 27094, 812, 676, "Input",ExpressionUUID->"f072e245-c470-488f-8054-947e7b112d1c",
 CellGroupingRules->{"GroupTogetherGrouping", 10005.}]
}, Closed]],
Cell[CellGroupData[{
Cell[384290, 9962, 531, 10, 25, "Input",ExpressionUUID->"39427991-949e-4590-8f14-735bba132d59",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[384824, 9974, 3532, 89, 220, "Input",ExpressionUUID->"8d94fbfd-8ce3-411d-9847-4acec1f85d84",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[388359, 10065, 1132, 34, 87, "Input",ExpressionUUID->"f00d2b52-0edb-4651-a0ad-d4204701fa43",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[389494, 10101, 811, 22, 49, "Input",ExpressionUUID->"d9296ddd-7b36-49a0-9e64-d7765eed8ef7",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[390308, 10125, 758, 20, 51, "Input",ExpressionUUID->"ec9c5de8-efdf-4648-8e99-903901e49e7b",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[391069, 10147, 3755, 98, 277, "Input",ExpressionUUID->"72bea8db-a4ff-40be-9481-50a49af88fba",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[394827, 10247, 2353, 63, 220, "Input",ExpressionUUID->"3b11ab44-e0ee-44e7-b54d-c9d728c33230",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}],
Cell[397183, 10312, 1048, 25, 49, "Input",ExpressionUUID->"1cada7de-ef71-42dc-abb7-0fb1f252af15",
 CellGroupingRules->{"GroupTogetherGrouping", 10004.}]
}, Closed]],
Cell[CellGroupData[{
Cell[398268, 10342, 578, 12, 25, "Input",ExpressionUUID->"1470a08a-ae48-466c-9fc5-e8ac741246de",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[398849, 10356, 8954, 266, 261, "Input",ExpressionUUID->"7a447b5d-5212-4633-bd72-8a4c26c4e5ad",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[407818, 10625, 164, 2, 25, "Input",ExpressionUUID->"94b8b488-527b-44b7-a29d-2c8664dbf257"],
Cell[407985, 10629, 412, 12, 32, "Input",ExpressionUUID->"066957cc-749b-4e68-a13c-5db0ded96e9e"],
Cell[CellGroupData[{
Cell[408422, 10645, 470, 12, 29, "Input",ExpressionUUID->"d8fe6d93-fc34-4a71-bd6f-67d0e459b4cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[408895, 10659, 1279, 35, 87, "Input",ExpressionUUID->"5f841887-ba0f-4a57-9160-1448e322b931",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[410177, 10696, 610, 13, 49, "Input",ExpressionUUID->"ffc94012-6bde-4f1a-b7c5-6cbc85929dd4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[410790, 10711, 868, 19, 29, "Input",ExpressionUUID->"1f22da8f-6b21-47cd-916f-41e30bc9cd2a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[411661, 10732, 1089, 25, 68, "Input",ExpressionUUID->"cbce2ee2-75b3-446a-9220-ee662325e24d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[412753, 10759, 889, 21, 29, "Input",ExpressionUUID->"7e40135c-9f6c-45b0-b0c0-cb4b4d203d9e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[413645, 10782, 4049, 99, 296, "Input",ExpressionUUID->"d63ccc2d-a04f-426c-b472-196a5f20260b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[417697, 10883, 1895, 47, 182, "Input",ExpressionUUID->"3a5feb18-d775-4c40-b5f6-08996b889825",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[419629, 10935, 735, 15, 25, "Input",ExpressionUUID->"5e7b7d1e-8ec2-4866-967e-d664620e3a84",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[420367, 10952, 864, 22, 68, "Input",ExpressionUUID->"df772460-5894-4e8c-945e-c06709fbb04a",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[421234, 10976, 2568, 65, 220, "Input",ExpressionUUID->"60a8e623-3306-47e9-b5b9-ba180af1c153",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[423839, 11046, 627, 14, 25, "Input",ExpressionUUID->"c87c280f-ea4d-40c3-b55e-99be0152fda6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[424469, 11062, 1397, 30, 68, "Input",ExpressionUUID->"a8903d8e-1a20-47a7-a65f-8c0330253f64",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[425881, 11095, 393, 11, 25, "Input",ExpressionUUID->"e1f89efb-97f3-4fce-9a1b-2a6b39800dfe"],
Cell[426277, 11108, 1514, 39, 144, "Input",ExpressionUUID->"71798cb6-3798-4d42-a587-49d604314d9a"],
Cell[CellGroupData[{
Cell[427816, 11151, 497, 11, 29, "Input",ExpressionUUID->"f40237b0-e400-4bee-aaa7-de1b3ba08e0f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[428316, 11164, 681, 16, 49, "Input",ExpressionUUID->"5fbbcfd4-b32d-4c2d-8dac-5a51c1fa2a95",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[429000, 11182, 2734, 53, 106, "Input",ExpressionUUID->"20689070-121f-4878-8fbe-7ff7f6c4a72b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[431737, 11237, 1157, 26, 68, "Input",ExpressionUUID->"f5fce552-1b34-4c18-89ba-ef71c65097c7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[432897, 11265, 650, 16, 68, "Input",ExpressionUUID->"ecd8a957-b400-4c4d-b217-058c45a36b4f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[433562, 11284, 4442, 99, 254, "Input",ExpressionUUID->"d650bdfb-ef76-4e01-94f7-fd12e32f5eea"],
Cell[CellGroupData[{
Cell[438029, 11387, 403, 6, 29, "Input",ExpressionUUID->"f65a1c2b-49cd-4cd0-af8e-b649f09b5abe",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[438435, 11395, 5798, 126, 562, "Input",ExpressionUUID->"1bfa8ac2-718e-45bf-944c-d6886f8709ba",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[444236, 11523, 3724, 106, 220, "Input",ExpressionUUID->"3699802f-50c2-46af-85f8-127d344cd55c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[447963, 11631, 1052, 21, 68, "Input",ExpressionUUID->"61a9512f-6190-431d-baa6-dbf936046a1a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[449018, 11654, 1849, 52, 106, "Input",ExpressionUUID->"8679ff22-9f93-492d-b16d-7c87d666a824",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[450870, 11708, 1905, 54, 49, "Input",ExpressionUUID->"178364e7-c544-48f6-95c9-ef55b74caf79",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[452778, 11764, 5401, 126, 372, "Input",ExpressionUUID->"3600e4da-f592-488c-9b8b-f0b5ba38cfb4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[458182, 11892, 2621, 65, 258, "Input",ExpressionUUID->"dc0cb6f6-1e6b-48f8-bf92-6562ddebbc78",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[460806, 11959, 644, 18, 29, "Input",ExpressionUUID->"d39c2508-bd94-4832-86d7-aff23c188e7c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[461453, 11979, 1254, 31, 68, "Input",ExpressionUUID->"2c9a7dc0-e070-4887-b965-9c4d5e952a94",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[462710, 12012, 701, 17, 49, "Input",ExpressionUUID->"b137f867-1602-47fe-b5dc-b621ee138ec6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[463414, 12031, 1010, 27, 49, "Input",ExpressionUUID->"ae04f40d-c8ff-4f6c-ab63-b2e29bf7d6c4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[464427, 12060, 1272, 34, 49, "Input",ExpressionUUID->"b96f29cf-0633-4bc4-81f3-cf11bb32f8a3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[465702, 12096, 770, 20, 29, "Input",ExpressionUUID->"e244e86f-585a-4a3b-b08c-fb28d0c7ec11",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[466475, 12118, 758, 19, 49, "Input",ExpressionUUID->"c196c5e4-bff9-4744-9691-7f9d5d6f3a54",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[467236, 12139, 2332, 57, 220, "Input",ExpressionUUID->"e6bd093f-0d2e-47a2-9516-f18632a38443",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[469571, 12198, 316, 6, 29, "Input",ExpressionUUID->"e9f25c6f-4046-450d-9ad3-ca0496b2fc81",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[469890, 12206, 612, 14, 29, "Input",ExpressionUUID->"cec7518c-d99b-4fa7-8b46-d3de452e0572",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[470505, 12222, 599, 16, 29, "Input",ExpressionUUID->"01ad861b-f434-42ca-a48b-137661a625d6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[471107, 12240, 1025, 29, 49, "Input",ExpressionUUID->"d71d51d2-01ac-4a76-af3c-864b8b69a8c2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[472135, 12271, 435, 8, 29, "Input",ExpressionUUID->"cc7cfb31-c897-4a54-a5a6-68b664126ebe",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[472573, 12281, 1582, 41, 68, "Input",ExpressionUUID->"1f63c9e3-1e14-4c8c-af37-d87d7a7e397f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[474158, 12324, 1026, 22, 49, "Input",ExpressionUUID->"077c3a9f-b530-44ce-8eed-622ae9d00af4",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[475187, 12348, 310, 7, 29, "Input",ExpressionUUID->"f6d7c612-afb6-497f-bd16-d8983f6b6197",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[475500, 12357, 283, 6, 29, "Input",ExpressionUUID->"75769232-5af0-4729-8bdb-ce72ebf69681",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[475786, 12365, 483, 12, 29, "Input",ExpressionUUID->"7eccf47c-12e7-475b-9968-abeb2962a739",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[476272, 12379, 1291, 36, 29, "Input",ExpressionUUID->"93b05110-ae7b-4681-afde-cdfa58876bd1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[477566, 12417, 1064, 25, 29, "Input",ExpressionUUID->"ae9d8b9e-7a0f-4bde-a2d0-afd692cf5f25",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[478633, 12444, 1162, 28, 68, "Input",ExpressionUUID->"7dcb68fb-177a-4ad4-a590-6390f209ea54",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[479798, 12474, 1046, 29, 29, "Input",ExpressionUUID->"6038828a-a6b6-4478-9553-d60a18303979",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[480847, 12505, 606, 15, 29, "Input",ExpressionUUID->"ee02c840-d3d4-4ee4-bc36-99b77cca8d7e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[481456, 12522, 324, 7, 29, "Input",ExpressionUUID->"88bb82a6-d854-480f-b548-fa700b0a076f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[481783, 12531, 1067, 29, 68, "Input",ExpressionUUID->"759e2f7f-76b8-4949-80b5-a3bfa791e4c9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[482853, 12562, 917, 25, 29, "Input",ExpressionUUID->"d66adaef-50f2-4705-80df-04861665cfe3",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[483773, 12589, 244, 4, 29, "Input",ExpressionUUID->"a4cd266d-90c0-4c51-966e-a41c7909a144",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[484020, 12595, 247, 4, 29, "Input",ExpressionUUID->"bffad76d-b770-4198-aebd-7c771fcd539d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[484270, 12601, 879, 23, 29, "Input",ExpressionUUID->"2bdf3a80-3d43-4793-8ae8-e1d65709eee8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[485186, 12629, 364, 8, 25, "Input",ExpressionUUID->"0e5c7565-8d68-44eb-bc77-89fe5fd56e74",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[485553, 12639, 1442, 36, 163, "Input",ExpressionUUID->"8caea3ee-7344-40d3-bf47-5e0e3c4a3585",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[486998, 12677, 744, 17, 29, "Input",ExpressionUUID->"37eca16b-1d53-4400-9fe9-fced9e6f1c5b",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[487745, 12696, 280, 6, 29, "Input",ExpressionUUID->"d3bfe502-1af6-4c2d-b7e0-2317e55fad58",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[488028, 12704, 2693, 67, 258, "Input",ExpressionUUID->"b22bb22d-fec2-4206-9211-3c817b8d084e",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[490724, 12773, 496, 11, 29, "Input",ExpressionUUID->"f5bc18ba-2e4d-4ab4-b45a-75919d708780",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[491223, 12786, 487, 10, 29, "Input",ExpressionUUID->"162ccb97-816e-4a6e-a852-82c7a8ee5996",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[491713, 12798, 1361, 30, 68, "Input",ExpressionUUID->"bafe65cc-b14f-4382-a813-4877e016e625",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[493077, 12830, 330, 8, 29, "Input",ExpressionUUID->"ec14d936-f65c-45da-a80c-e3a9ea2661b4",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[493410, 12840, 2681, 63, 125, "Input",ExpressionUUID->"d1e49239-176f-4f1a-8adc-12167e425891",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[496094, 12905, 446, 9, 49, "Input",ExpressionUUID->"0b5f13bb-bda8-473e-b0a3-d66eeea7b49d",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[496543, 12916, 442, 11, 29, "Input",ExpressionUUID->"028118d7-36d3-4d1e-9cc4-d51555878b13",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[496988, 12929, 438, 8, 49, "Input",ExpressionUUID->"3aae90b5-fee9-4562-b53d-73690ef94c33",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[497429, 12939, 3982, 83, 201, "Input",ExpressionUUID->"b07c0874-149f-427f-8706-1dfa712093db",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[501414, 13024, 560, 12, 49, "Input",ExpressionUUID->"4bb0be47-d638-43c8-b1c2-f08c2dc9fa91",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[501977, 13038, 3003, 56, 163, "Input",ExpressionUUID->"a1c210d7-82fb-4027-b324-1cf6ff75fa16",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[504983, 13096, 1385, 27, 29, "Input",ExpressionUUID->"5be8e09a-b573-43f7-a1e4-82f04086ba77",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[506405, 13128, 635, 14, 25, "Input",ExpressionUUID->"4301471b-b292-44bb-bbe8-12ee89e928ae",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[507043, 13144, 973, 23, 68, "Input",ExpressionUUID->"cb3abb01-a000-4a82-893c-1c5c7c97904f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[508019, 13169, 1865, 40, 163, "Input",ExpressionUUID->"4292e131-cfbc-4ece-9380-5baa65bcc43b",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[509887, 13211, 377, 10, 29, "Input",ExpressionUUID->"867ac7a9-74a6-47e7-8359-f712933d861c",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[510267, 13223, 354, 8, 29, "Input",ExpressionUUID->"ee40c046-22c1-46cc-941f-5263a2eaece1",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[510624, 13233, 44089, 1318, 1569, "Input",ExpressionUUID->"a9db90c0-43e1-458c-8f65-4848fe62ca36",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[554716, 14553, 1685, 41, 87, "Input",ExpressionUUID->"e28f938c-573f-494b-9348-689d481f4689",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[556404, 14596, 290, 5, 29, "Input",ExpressionUUID->"27e3eaf0-9e43-45cf-ae70-db5f524404ec",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[556697, 14603, 618, 15, 49, "Input",ExpressionUUID->"405ec2de-cb70-4dd9-9b66-76d8e131cccd",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[557318, 14620, 335, 8, 29, "Input",ExpressionUUID->"9d4481db-5dd6-483b-bd1f-5c28e52edb22",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[557656, 14630, 2285, 57, 239, "Input",ExpressionUUID->"cfaa121c-7614-439b-806c-ad26d8c31119",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[559944, 14689, 1516, 36, 163, "Input",ExpressionUUID->"d7c9dd50-8387-4153-846d-43e06d3b0eaf",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[561463, 14727, 6655, 154, 676, "Input",ExpressionUUID->"132d14d3-4a93-4318-9fe8-cf91bab15598",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[568133, 14884, 162, 2, 25, "Input",ExpressionUUID->"844ade7a-a222-487c-bd1b-27b9d3763aa1"],
Cell[CellGroupData[{
Cell[568320, 14890, 466, 11, 29, "Input",ExpressionUUID->"7b7da446-7d81-4a90-97fb-a04c258d49eb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[568789, 14903, 689, 16, 49, "Input",ExpressionUUID->"03d8f9b2-b386-48e1-a297-16e0101e64d7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[569481, 14921, 786, 19, 68, "Input",ExpressionUUID->"54ada701-505c-414d-a6e2-20831edec535",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[570270, 14942, 791, 18, 68, "Input",ExpressionUUID->"ef97a7d3-d6b0-4a33-9c61-000a08a527a8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[571064, 14962, 802, 20, 68, "Input",ExpressionUUID->"abe914d9-5d75-4666-9460-008cde2b003e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[571869, 14984, 916, 23, 68, "Input",ExpressionUUID->"c1f13ab9-80a7-409a-95d9-dcb4345fa2b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[572788, 15009, 678, 17, 29, "Input",ExpressionUUID->"9ddbafc3-f0eb-4740-b340-3244e4a50c21",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[573469, 15028, 735, 17, 49, "Input",ExpressionUUID->"833bbdee-e81f-423e-a20d-0f4a6301ff6c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[574207, 15047, 402, 9, 29, "Input",ExpressionUUID->"f554d21c-6b88-49fd-8001-2f6dd7aed22a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[574612, 15058, 5259, 136, 315, "Input",ExpressionUUID->"dadd7b6c-1248-48b1-8cd9-16ca770dd96b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[579874, 15196, 634, 15, 49, "Input",ExpressionUUID->"229280ea-4c26-43a3-8290-c61f6d33c18a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[580511, 15213, 1657, 37, 144, "Input",ExpressionUUID->"4adb71b9-7f87-47e7-bd13-422200708963",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[582171, 15252, 1263, 39, 115, "Input",ExpressionUUID->"d238f237-f243-49c1-a372-9ec9477edf97",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[583449, 15294, 161, 2, 25, "Input",ExpressionUUID->"fd46224b-ab9c-4255-bc8b-bd3aa7a45623"],
Cell[583613, 15298, 3872, 97, 353, "Input",ExpressionUUID->"eee70270-4e8e-4a02-8652-acc2b0d3089d"],
Cell[587488, 15397, 4312, 98, 353, "Input",ExpressionUUID->"c2bbabf3-306a-402d-832e-586c0d8b1648"],
Cell[591803, 15497, 164, 2, 29, "Input",ExpressionUUID->"b15d469b-45d0-4ce1-837d-485193627a84"],
Cell[CellGroupData[{
Cell[591992, 15503, 414, 10, 29, "Input",ExpressionUUID->"cb70111f-c232-44db-a54b-4500f013af2b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[592409, 15515, 2168, 58, 144, "Input",ExpressionUUID->"609fd203-7a8f-43df-8ca8-dafb37d2bc35",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[594580, 15575, 309, 6, 49, "Input",ExpressionUUID->"bd402eed-ddf7-451b-84af-a0e25a7d8340",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[594892, 15583, 2288, 58, 163, "Input",ExpressionUUID->"a4aeb18f-36f5-4feb-9aff-c1995b44e725",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[597183, 15643, 2208, 57, 220, "Input",ExpressionUUID->"a5bbfa3f-6fab-464a-a46d-e385c7eeae4c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[599394, 15702, 694, 17, 49, "Input",ExpressionUUID->"28573172-65cf-4ed1-a984-d9d8e96c35f8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[600091, 15721, 1782, 43, 182, "Input",ExpressionUUID->"e0699303-6ed1-4bf8-9f48-b8ccffd2133e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[601876, 15766, 1263, 32, 68, "Input",ExpressionUUID->"25279796-59ed-4b6a-ab74-aee52f2f3a50",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[603142, 15800, 2148, 52, 201, "Input",ExpressionUUID->"4641f06e-6f43-4419-a8b3-9745538f19b0",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[605293, 15854, 1751, 46, 144, "Input",ExpressionUUID->"60b75332-4a31-4c9e-8670-741bbd6e8982",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[607047, 15902, 1925, 50, 125, "Input",ExpressionUUID->"896e6267-e465-4cf8-a8bf-1bcffcffdb71",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[608975, 15954, 1779, 50, 106, "Input",ExpressionUUID->"bc21a32f-8518-4593-a10a-4fa4feb88f97",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[610757, 16006, 1042, 27, 49, "Input",ExpressionUUID->"936f4a5f-dbd2-465e-997b-93b5aaf2d82d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[611802, 16035, 681, 15, 49, "Input",ExpressionUUID->"c0e655fa-760b-4846-b506-b46b6698102a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[612486, 16052, 689, 14, 49, "Input",ExpressionUUID->"aa4ce36a-d5f6-46c7-b3df-b4fda99afdd8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[613212, 16071, 414, 9, 25, "Input",ExpressionUUID->"a96e5c41-261b-4bb0-8128-484ac5f48869",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[613629, 16082, 1038, 29, 68, "Input",ExpressionUUID->"cffe6d0a-cf01-49bf-be7d-e7e46707266c",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[614670, 16113, 1204, 34, 68, "Input",ExpressionUUID->"82a53295-58b7-487d-8513-edde9f0da804",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[615877, 16149, 751, 16, 49, "Input",ExpressionUUID->"f0005491-5918-4304-b14a-c41f47444588",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[616631, 16167, 1125, 30, 49, "Input",ExpressionUUID->"c2cc4391-c71b-41d5-8c78-ca8668fa0ef6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[617759, 16199, 699, 17, 49, "Input",ExpressionUUID->"540d7f50-c755-497d-9aec-762db7aa8a06",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[618461, 16218, 920, 18, 29, "Input",ExpressionUUID->"308c3bd7-efd1-45d6-bd71-3848c9243f08",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[619384, 16238, 2126, 52, 201, "Input",ExpressionUUID->"e924db4c-6d28-4a0a-9ce8-8a25e8b61164",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[621513, 16292, 383, 8, 29, "Input",ExpressionUUID->"6368d5e1-4c01-440f-8100-e8ad7d59a9b6",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Closed]],
Cell[CellGroupData[{
Cell[621933, 16305, 425, 9, 25, "Input",ExpressionUUID->"35d81af6-0d74-4431-ad17-199d8790fdb8",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[622361, 16316, 2014, 50, 182, "Input",ExpressionUUID->"afaafb2b-b7a0-479d-84e2-7b6c85e0da9f",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[624378, 16368, 2388, 59, 201, "Input",ExpressionUUID->"192e6cf2-327c-4dbb-bf91-0f8749110206",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[626769, 16429, 1100, 28, 68, "Input",ExpressionUUID->"eb8b836f-3655-4a01-b5b5-6ef81de88c03",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[627872, 16459, 239, 4, 30, "Input",ExpressionUUID->"2dd10e2a-8ca5-4a71-994e-264c71cbecc4",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[628114, 16465, 3398, 94, 144, "Input",ExpressionUUID->"3f931540-2b17-4588-8f5f-c59f9433dc08",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[631515, 16561, 1156, 27, 68, "Input",ExpressionUUID->"ba8b4d80-78fc-4cbb-b927-cf31e1e4b6f0",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[632674, 16590, 1627, 43, 106, "Input",ExpressionUUID->"2aa92407-3e9e-4b12-84b1-ad4c1c1abb4d",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[634304, 16635, 1841, 46, 163, "Input",ExpressionUUID->"e9fcf28c-55a1-4d9d-96ef-9fff5e26d2ab",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Closed]],
Cell[CellGroupData[{
Cell[636182, 16686, 360, 9, 25, "Input",ExpressionUUID->"75e373d3-a6c9-4f2c-ae35-a6694bfa3471",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[636545, 16697, 2444, 60, 220, "Input",ExpressionUUID->"5f7d9999-a0be-4135-aa5c-ff2ec1ec95ae",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[638992, 16759, 3624, 82, 315, "Input",ExpressionUUID->"07ef02eb-8194-4523-8ee2-1ab561ea9646",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[642619, 16843, 4312, 97, 353, "Input",ExpressionUUID->"f27d9c92-04e7-4111-bd7c-47ad14574f05",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[646934, 16942, 1269, 35, 125, "Input",ExpressionUUID->"39986fc5-cd10-4d58-864a-7ed788ebd059",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[648206, 16979, 2841, 72, 220, "Input",ExpressionUUID->"41b5749c-d4c7-4ca7-acfa-8818285af273",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[651050, 17053, 500, 13, 29, "Input",ExpressionUUID->"81a4e052-44bb-4fb3-a335-d4187be91110",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[651553, 17068, 581, 15, 29, "Input",ExpressionUUID->"1280feef-a0d3-43bf-ad19-d05016b6d58f",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[652137, 17085, 1597, 42, 163, "Input",ExpressionUUID->"e3f6462c-a998-43d9-9779-863ed892dab0",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[653737, 17129, 649, 16, 49, "Input",ExpressionUUID->"056af10a-8543-4e18-b2a3-7d2b64dadb23",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[654389, 17147, 3075, 76, 283, "Input",ExpressionUUID->"f774944b-5e79-4f33-8922-a3641a57fd05",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}],
Cell[657467, 17225, 922, 18, 73, "Input",ExpressionUUID->"3a918a83-2f34-4a5f-bd28-e9dc5d7d25ab",
 CellGroupingRules->{"GroupTogetherGrouping", 10003.}]
}, Closed]],
Cell[658404, 17246, 175, 3, 26, "Input",ExpressionUUID->"9a02282f-c043-4741-b114-53a9864a8c9a"],
Cell[CellGroupData[{
Cell[658604, 17253, 395, 8, 30, "Input",ExpressionUUID->"3d0e444d-1599-4e86-814b-5141be95cb57",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[659002, 17263, 569, 16, 52, "Input",ExpressionUUID->"88b15e0a-dd4b-417e-8e9c-4d7fc97fb51a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[659574, 17281, 3950, 95, 388, "Input",ExpressionUUID->"8a8350e1-2712-41a5-bf62-7e4c1279165d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[663527, 17378, 321, 5, 30, "Input",ExpressionUUID->"837a652e-9bee-4e91-b133-1252aeb6fa2c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[663851, 17385, 421, 11, 30, "Input",ExpressionUUID->"0e9ba134-1edb-4910-909b-f16ed144d334",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[664275, 17398, 952, 28, 52, "Input",ExpressionUUID->"2a93ce8a-3a15-48bf-b569-6dcdc01c729f",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[665230, 17428, 507, 10, 30, "Input",ExpressionUUID->"0ee8b810-d868-4596-a740-cb664e2ac537",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[665740, 17440, 500, 8, 30, "Input",ExpressionUUID->"d9953859-2b17-4cc1-8f42-f0b848187a19",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[666243, 17450, 258, 5, 30, "Input",ExpressionUUID->"96dab48b-9636-45b8-b3f0-81003d4fdcfe",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[666504, 17457, 759, 19, 52, "Input",ExpressionUUID->"55b16e59-a8a7-4ae3-bebc-4d491da98089",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[667266, 17478, 768, 23, 30, "Input",ExpressionUUID->"d4aacbfe-acca-4c2c-8c31-20abb6ad6cf8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[668037, 17503, 625, 18, 30, "Input",ExpressionUUID->"e702e36b-8c47-442d-a28e-6e9c2627ce5a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[668665, 17523, 1054, 29, 73, "Input",ExpressionUUID->"c8a62290-b52b-4b07-a8a4-fed34e63e9e2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]]
}
]
*)



==> anc/ExtendedCode_Setup.m2 <==
restart
printWidth=10000
truncateOutput(10000)

R = frac (QQ[t]/(t^2-t-1));
S = R[w,x,y,z];

F = (t^2*x^2 - y^2)*(t^2*y^2-z^2)*(t^2*z^2-x^2) - 1/4*(2*t+1)* w^2 *(x^2+y^2+z^2-w^2)^2;

-- the Half quadric
HalfQuadric = (2*t+4)*w^3+(-2*t-2)*w*x^2-2*w*y^2+(4*t+8)*w^2*z+(8*t+8)*x^2*z+8*y^2*z+(4*t+8)*w*z^2+(-16*t-32)*z^3;
QuadricSection = ideal( -t*x^2 + 1/t*y^2 - w^2 - 2*w*z + 4*z^2, F );
HalfQuadric^2 % QuadricSection == 0;

Q = ideal( -t*x^2 + 1/t*y^2 - w^2 - 2*w*z + 4*z^2, HalfQuadric);


-- the following equations, together with the plane sections (Pi_i=0), define C_i. Namely, C_i = (Pi_i=h_i=0)

h1 = t^2*(x^2*y + y^2*z + z^2*x) + (x*y^2 + y*z^2 + z*x^2) + (t^2+1)*x*y*z;
J1 = ideal( w-x-y-z, h1);

h2 = t^2*( x^2*y - y^2*z -  z^2*x) + (-x*y^2 + y*z^2 - z*x^2) + (t^2+1)*x*y*z;
J2 = ideal ( w+x-y+z, h2);

h4 = t^2*(-x^2*y + y^2*z - z^2*x) + (-x*y^2 - y*z^2 + z*x^2) + (t^2+1)*x*y*z;
J4 = ideal( w+x+y-z, h4);

h5 = t^2*(-x^2*y - y^2*z - z^2*x) + (-x*y^2 - y*z^2 - z*x^2) - (t^2+1)*x*y*z;
J5 = ideal( w+x+y+z, h5);

h6 = (2*t+1)*x^3 - 1/t*x*y^2 - (3*t+2)*x^2*z + (2*t+1)*y^2*z - 1/t^2*x*z^2 - 1/t*z^3;
J6 = ideal( w - t*x + (1/t)*z, h6);

h8 = -1/t*x^3 - 1/t^2*x^2*y - (3*t+2)*x*y^2 + (2*t+1)*y^3 + (2*t+1)*x*z^2 - 1/t*y*z^2;
J8 = ideal( w + 1/t*x - t*y, h8);

h9 = t^2*(-x^2*y + y^2*z + z^2*x) + (x*y^2 - y*z^2 + z*x^2) - (t^2+1)*x*y*z;
J9 = ideal( w-x+y-z, h9);

h10 = -(2*t+1)*x^3 + 1/t*x*y^2 + (3*t+2)*x^2*z - (2*t+1)*y^2*z + 1/t^2*x*z^2 + 1/t*z^3;
J10 = ideal( w + t*x - (1/t)*z, h10);

h12 = -1/t*y^3 + (1/t^2)*y^2*z - (3*t+2)*y*z^2 - (2*t+1)*z^3 + (2*t+1)*x^2*y + 1/t*x^2*z;
J12 = ideal( w + 1/t*y + t*z , h12);

h17 = t^2*(x^2*y - y^2*z + z^2*x) + (x*y^2 + y*z^2 - z*x^2) - (t^2+1)*x*y*z;
J17 = ideal( w-x-y+z, h17);

h18 = 1/t*x^3 + 1/t^2*x^2*y + (3*t+2)*x*y^2 - (2*t+1)*y^3 - (2*t+1)*x*z^2 + 1/t*y*z^2;
J18 = ideal( w - 1/t*x + t*y, h18);

h19 = 1/t*y^3 - (1/t^2)*y^2*z + (3*t+2)*y*z^2 + (2*t+1)*z^3 - (2*t+1)*x^2*y - 1/t*x^2*z;
J19 = ideal( w - 1/t*y - t*z , h19);


-- (NewFaces)
h3 = -(t+1)*x^2*y + x*y^2 - x^2*z + (t+2)*x*y*z - (t+1)*y^2*z + (t+1)*x*z^2 - y*z^2;
J3 = ideal( w - x + y + z, h3 );

h7 = (2*t+1)*x^2*y - (1/t)*y^3 - (1/t)*x^2*z - (1/t^2)*y^2*z - t^4*y*z^2 + (2*t+1)*z^3;
J7 = ideal( w + (1/t)*y - t*z, h7); 

h11 = 1/t*x^3 - 1/t^2*x^2*y + (2*t+1)*y^3 - 1/t*y*z^2 + t^4*x*y^2 - (2*t+1)*x*z^2
J11 = ideal( w - 1/t*x - t*y, h11);

h13 = t^2*(x^2*y + y^2*z - z^2*x) + (-x*y^2 + y*z^2 + z*x^2) - (t^2+1)*x*y*z;
J13 = ideal( w + x - y - z, h13);

h14 = 1/t*y^3 + 1/t^2*y^2*z + t^4*y*z^2 + (-2*t-1)*z^3 + (-2*t-1)*x^2*y + 1/t*x^2*z;
J14 = ideal( w - 1/t*y + t*z, h14);

h15 = -1/t*x^3 + 1/t^2*x^2*y + (-2*t-1)*y^3 + 1/t*y*z^2 - t^4*x*y^2 + (2*t+1)*x*z^2
J15 = ideal( w + 1/t*x + t*y, h15);

h16 = (2*t+1)*x^3 - (1/t)*x*y^2 + t^4*x^2*z - (2*t+1)*y^2*z -(1/t^2)*x*z^2 + 1/t *z^3;
J16 = ideal( w - t*x - 1/t*z, h16);

h20 = (-2*t-1)*x^3 - t^4*x^2*z + (2*t+1)*y^2*z - 1/t*z^3 + 1/t*x*y^2 + 1/t^2*x*z^2
J20 = ideal( w + t*x + 1/t*z, h20);

h21 = w*(x^2 + (t*x)^2 + z^2 - w^2);
J21 = ideal( t*x - y , h21); 

h22 = w*(x^2 + (-t*x)^2 + z^2 - w^2);
J22 = ideal( t*x + y , h22); 

h23 = w*(x^2 + y^2 + (t*y)^2 - w^2);
J23 = ideal( t*y - z , h23); 

h24 = w*(x^2 + y^2 + (-t*y)^2 - w^2);
J24 = ideal( t*y + z , h24); 

h25 = w*( (t*z)^2 + y^2 + z^2 - w^2);
J25 = ideal( t*z - x , h25); 

h26 = w*( (-t*z)^2 + y^2 + z^2 - w^2);
J26 = ideal( t*z + x , h26); 


-- ErrataCheck : Is hi^2 belongs to the ideal of hyperplane section ?
-- e.g. h21^2 % ideal (F, t*x-y )


==> anc/GK2planes.m <==
==========================
2-Planes in Goryunov cubic
==========================

Remarks:
=========
1. A posteriori, all planes are defined over the rationals so we do not
need any complicated field extensions.

2. It seems that all planes contained in chart 2 are already in chart 1
as well.

3. The planes are listed at the end of this file.

// First search for parametrised 2-planes contained in the cubic:

We consider the following two affine charts of Gr(3,7)

[ 1 0 0 a d g  j ]
[ 0 1 0 b e h  k ]
[ 0 0 1 c f i  l ]

and

[ 1 0 a d g j  0 ]
[ 0 1 b e h k  0 ]
[ 0 0 c f i l  1 ]

Since the cubic has an action of S_6 permuting the x_i coordinates,
we can find all other 2-planes by calculating the orbits under S_6 of
planes contained in these two charts



// Set up parameters and variables

K<a,b,c,d,e,f,g,h,i,j,k,l>:=PolynomialRing(Rationals(),12);
R<u,v,w>:=PolynomialRing(K,3);

// chart 1

// parametrise 2-planes

List := [u,v,w,a*u+b*v+c*w,d*u+e*v+f*w,g*u+h*v+i*w,j*u+k*v+l*w];

// substitute into Goryunov cubic

x1:=List[1];
x2:=List[2];
x3:=List[3];
x4:=List[4];
x5:=List[5];
x6:=List[6];
x7:=List[7];

s1:=&+[x : x in [x1,x2,x3,x4,x5,x6]];
s3:=&+[x^3 : x in [x1,x2,x3,x4,x5,x6]];

// collect coefficients and find all points in parameter space
// where all coefficients vanish:

I := Coefficients(s1+2*x7) cat Coefficients(s3+2*x7^3);

// All points of the chart are rational, we do not need any field extension
// get 24 planes
Planes1:=Points(Scheme(Spec(K),I));
Planes1:=[Eltseq(p):p in Planes1];

// chart 2 -- same procedure, with different parametrisation

List := [u,v,a*u+b*v+c*w,d*u+e*v+f*w,g*u+h*v+i*w,j*u+k*v+l*w,w];

// substitute into Goryunov cubic

x1:=List[1];
x2:=List[2];
x3:=List[3];
x4:=List[4];
x5:=List[5];
x6:=List[6];
x7:=List[7];

s1:=&+[x : x in [x1,x2,x3,x4,x5,x6]];
s3:=&+[x^3 : x in [x1,x2,x3,x4,x5,x6]];

I := Coefficients(s1+2*x7) cat Coefficients(s3+2*x7^3);

// get 12 more planes
Planes2:=Points(Scheme(Spec(K),I));
Planes2:=[Eltseq(p):p in Planes2];

// now translate parametrised planes into embedded planes and 

S<x1,x2,x3,x4,x5,x6,x7,u,v,w>:=PolynomialRing(Rationals(),7+3);

// chart 1:

// set containing all embedded planes
Planes:={};

for p in Planes1 do

   Pi := [x1-u,x2-v,x3-w,
          -x4+p[1]*u+p[2]*v+p[3]*w,
          -x5+p[4]*u+p[5]*v+p[6]*w,
          -x6+p[7]*u+p[8]*v+p[9]*w,
          -x7+p[10]*u+p[11]*v+p[12]*w];
   // convert to embedded plane

   I:=Ideal(Pi);
   J:=EliminationIdeal(I,{x1,x2,x3,x4,x5,x6,x7});

   Include(~Planes,MinimalBasis(J));
end for;

// chart 2:

// include these planes in the original set of all planes because they
// are embedded now so the chart will no longer matter

for p in Planes2 do

   Pi := [x1-u,x2-v,
          -x3+p[1]*u+p[2]*v+p[3]*w,
          -x4+p[4]*u+p[5]*v+p[6]*w,
          -x5+p[7]*u+p[8]*v+p[9]*w,
          -x6+p[10]*u+p[11]*v+p[12]*w,
          x7-w];
   // convert to embedded plane

   I:=Ideal(Pi);
   J:=EliminationIdeal(I,{x1,x2,x3,x4,x5,x6,x7});
   Include(~Planes,MinimalBasis(J));
end for;

// now compute the S_6-orbits to find all planes in Goryunov cubic

// we set up an action of S_6 on the polynomial ring

PlaneOrbits:={};

G:=SymmetricGroup({x1,x2,x3,x4,x5,x6});
f:=Action(Orbit(G,x1));

// work out orbit of each plane found in charts 1 and 2:

for g in G do

   // action of g as homomorphism on polynomial ring

   phi:=hom<S->S|f(x1,g),f(x2,g),f(x3,g),f(x4,g),f(x5,g),f(x6,g),x7,u,v,w>;

   for Pi in Planes do
      Include(~PlaneOrbits,Ideal([phi(h):h in Pi]));
   end for;

end for;

// can also compute the orbits individually.
// we find there are two orbits:

// partition of 6 in 2,2,2

// x7 = x1 + x2 = x3 + x4 = x5 + x6 = 0  (15 planes)

// and

// partition of 6 in 1,1,2,2

// x1 + x2 = x3 + x4 = x5 + x7 = x6 + x7 = 0 (45 planes)

// [Basis(p):p in PlaneOrbits];
Planes:= [
    [
        x1 + x5,
        x2 + x7,
        x3 + x6,
        x4 + x7
    ],
    [
        x1 + x7,
        x2 + x5,
        x3 + x6,
        x4 + x7
    ],
    [
        x1 + x7,
        x2 + x7,
        x3 + x6,
        x4 + x5
    ],
    [
        x1 + x6,
        x2 + x7,
        x3 + x7,
        x4 + x5
    ],
    [
        x1 + x4,
        x2 + x6,
        x3 + x5,
        x7
    ],
    [
        x1 + x3,
        x2 + x6,
        x4 + x5,
        x7
    ],
    [
        x1 + x6,
        x2 + x5,
        x3 + x7,
        x4 + x7
    ],
    [
        x1 + x5,
        x2 + x7,
        x3 + x7,
        x4 + x6
    ],
    [
        x1 + x6,
        x2 + x4,
        x3 + x5,
        x7
    ],
    [
        x1 + x2,
        x3 + x4,
        x5 + x6,
        x7
    ],
    [
        x1 + x7,
        x2 + x6,
        x3 + x5,
        x4 + x7
    ],
    [
        x1 + x2,
        x3 + x7,
        x4 + x6,
        x5 + x7
    ],
    [
        x1 + x2,
        x3 + x6,
        x4 + x5,
        x7
    ],
    [
        x1 + x4,
        x2 + x7,
        x3 + x6,
        x5 + x7
    ],
    [
        x1 + x3,
        x2 + x7,
        x4 + x6,
        x5 + x7
    ],
    [
        x1 + x7,
        x2 + x4,
        x3 + x5,
        x6 + x7
    ],
    [
        x1 + x7,
        x2 + x5,
        x3 + x7,
        x4 + x6
    ],
    [
        x1 + x6,
        x2 + x7,
        x3 + x4,
        x5 + x7
    ],
    [
        x1 + x4,
        x2 + x3,
        x5 + x7,
        x6 + x7
    ],
    [
        x1 + x5,
        x2 + x3,
        x4 + x7,
        x6 + x7
    ],
    [
        x1 + x7,
        x2 + x3,
        x4 + x5,
        x6 + x7
    ],
    [
        x1 + x2,
        x3 + x7,
        x4 + x7,
        x5 + x6
    ],
    [
        x1 + x5,
        x2 + x4,
        x3 + x6,
        x7
    ],
    [
        x1 + x5,
        x2 + x6,
        x3 + x4,
        x7
    ],
    [
        x1 + x3,
        x2 + x4,
        x5 + x6,
        x7
    ],
    [
        x1 + x7,
        x2 + x7,
        x3 + x4,
        x5 + x6
    ],
    [
        x1 + x5,
        x2 + x6,
        x3 + x7,
        x4 + x7
    ],
    [
        x1 + x4,
        x2 + x7,
        x3 + x7,
        x5 + x6
    ],
    [
        x1 + x7,
        x2 + x6,
        x3 + x7,
        x4 + x5
    ],
    [
        x1 + x3,
        x2 + x7,
        x4 + x7,
        x5 + x6
    ],
    [
        x1 + x6,
        x2 + x3,
        x4 + x5,
        x7
    ],
    [
        x1 + x2,
        x3 + x6,
        x4 + x7,
        x5 + x7
    ],
    [
        x1 + x7,
        x2 + x4,
        x3 + x6,
        x5 + x7
    ],
    [
        x1 + x7,
        x2 + x6,
        x3 + x4,
        x5 + x7
    ],
    [
        x1 + x3,
        x2 + x6,
        x4 + x7,
        x5 + x7
    ],
    [
        x1 + x4,
        x2 + x6,
        x3 + x7,
        x5 + x7
    ],
    [
        x1 + x6,
        x2 + x4,
        x3 + x7,
        x5 + x7
    ],
    [
        x1 + x5,
        x2 + x3,
        x4 + x6,
        x7
    ],
    [
        x1 + x4,
        x2 + x3,
        x5 + x6,
        x7
    ],
    [
        x1 + x6,
        x2 + x3,
        x4 + x7,
        x5 + x7
    ],
    [
        x1 + x4,
        x2 + x5,
        x3 + x7,
        x6 + x7
    ],
    [
        x1 + x3,
        x2 + x5,
        x4 + x7,
        x6 + x7
    ],
    [
        x1 + x2,
        x3 + x5,
        x4 + x7,
        x6 + x7
    ],
    [
        x1 + x7,
        x2 + x4,
        x3 + x7,
        x5 + x6
    ],
    [
        x1 + x2,
        x3 + x7,
        x4 + x5,
        x6 + x7
    ],
    [
        x1 + x7,
        x2 + x3,
        x4 + x7,
        x5 + x6
    ],
    [
        x1 + x5,
        x2 + x7,
        x3 + x4,
        x6 + x7
    ],
    [
        x1 + x2,
        x3 + x5,
        x4 + x6,
        x7
    ],
    [
        x1 + x7,
        x2 + x3,
        x4 + x6,
        x5 + x7
    ],
    [
        x1 + x7,
        x2 + x5,
        x3 + x4,
        x6 + x7
    ],
    [
        x1 + x6,
        x2 + x7,
        x3 + x5,
        x4 + x7
    ],
    [
        x1 + x4,
        x2 + x7,
        x3 + x5,
        x6 + x7
    ],
    [
        x1 + x3,
        x2 + x7,
        x4 + x5,
        x6 + x7
    ],
    [
        x1 + x3,
        x2 + x4,
        x5 + x7,
        x6 + x7
    ],
    [
        x1 + x5,
        x2 + x4,
        x3 + x7,
        x6 + x7
    ],
    [
        x1 + x7,
        x2 + x7,
        x3 + x5,
        x4 + x6
    ],
    [
        x1 + x4,
        x2 + x5,
        x3 + x6,
        x7
    ],
    [
        x1 + x3,
        x2 + x5,
        x4 + x6,
        x7
    ],
    [
        x1 + x2,
        x3 + x4,
        x5 + x7,
        x6 + x7
    ],
    [
        x1 + x6,
        x2 + x5,
        x3 + x4,
        x7
    ]
];




